GPU-CFR: 80x Faster Counterfactual Regret Minimization by Compiling the Game to Static Dataflow and CUDA Graph Replay

Counterfactual regret minimization (CFR) is one of the few large numerical workloads that still runs faster on CPUs than on GPUs. Each iteration sweeps a game tree with up to billions of states in millions of small, interdependent gather and scatter steps issued through a generic tree interface. On a GPU every kernel finishes in microseconds, so kernel launches and framework dispatch dominate the run time, and prior GPU implementations have lost to optimized CPU code. We observe that for a fixed game, everything about a CFR iteration except the numerical values is known before the first iteration runs. We propose GPU-CFR, a compiler and runtime built on this observation. It compiles any game once into static dataflow: flat edge and information-set arrays, precomputed indices, and depth-level batched passes fix the entire operation sequence, and only solver state changes between iterations. Static chance folding, depth-level execution blocks, and a dual-lane reach buffer cut the number of framework operations by up to 18.1x. Because shapes, indices, and buffer addresses never change, CUDA Graph Replay records the iteration once and replays it with a single graph launch. On one A100, across an eight-game suite that spans card games, dice games, and board games, GPU-CFR runs 29.8--80.4x faster than the fastest prior GPU CFR on the same accelerator, and 14--258x faster than LiteEFG, one of the fastest open-source CPU implementations, on the four largest games. The compiled representation carries most of that margin: on eight CPU threads with no accelerator it is already 2.2--51.1x faster than the GPU baseline. On the CPU the optimized path reproduces the reference iterates bitwise, and tree construction and graph capture pay for themselves within the first solve. GPU-CFR beats every CPU and GPU baseline on the mid-to-large games of the suite without changing the update rule.

==> figures/check_backfill.py <==
"""Post-backfill verification: rep counts, and whether the new reps sit inside
the range the original reps established.

Run after ``backfill_reps_v3.sh`` reports done, before regenerating tables. A
backfilled repetition that lands far outside its cell's existing spread would
mean the host conditions differed from the original measurement, which is
exactly what the two environment recipes in the backfill script exist to avoid.
"""

from __future__ import annotations

import data_loader as dl

#: (game, backend) cells the backfill touched, with the rep ids it added.
_BACKFILLED: tuple[tuple[str, str, tuple[str, ...]], ...] = (
    ("leduc_poker", "ours_cpu", ("paper_v3w_rep21",)),
    ("battleship", "liteefg", tuple(f"paper_v3_liteefg_rep{r}" for r in range(6, 11))),
    ("liars_dice", "liteefg", tuple(f"paper_v3_liteefg_rep{r}" for r in range(6, 11))),
    ("battleship", "openspiel", tuple(f"paper_v3_openspiel_rep{r}" for r in range(6, 11))),
    ("liars_dice", "openspiel", tuple(f"paper_v3_openspiel_rep{r}" for r in range(6, 11))),
)


def _rep_counts() -> None:
    games = sorted(dl.GAMES, key=dl.num_nodes)
    readers = {
        "graph": lambda g: dl.iterbench_stats(g, graph=True)[0],
        "eager": lambda g: dl.iterbench_stats(g, graph=False)[0],
        "vanilla": lambda g: dl.e2e_stats(g, "ours_cuda", variant="cfr")[0],
        "ours_cpu": lambda g: dl.e2e_stats(g, "ours_cpu")[0],
        "noregret_cuda": lambda g: dl.e2e_stats(g, "noregret_cuda")[0],
        "noregret_cpu": lambda g: dl.e2e_stats(g, "noregret_cpu")[0],
        "liteefg": lambda g: dl.e2e_stats(g, "liteefg")[0],
        "openspiel": lambda g: dl.e2e_stats(g, "openspiel")[0],
    }
    print("rep counts per arm x game")
    print(f"{'arm':16s}" + "".join(f"{g[:11]:>13s}" for g in games) + "   span")
    for arm, read in readers.items():
        ns = [read(g)["n"] for g in games]
        nz = sorted({n for n in ns} - {0})
        span = "--" if not nz else (str(nz[0]) if len(nz) == 1 else f"{nz[0]}-{nz[-1]}")
        print(f"{arm:16s}" + "".join(f"{n:>13d}" for n in ns) + f"   {span}")


def _new_reps_within_old_spread() -> int:
    """Print each backfilled rep against the pre-backfill min--max. Returns the
    number of new reps outside 1.25x that range, which warrants a look."""

    print("\nbackfilled repetitions vs the spread of the original reps")
    suspicious = 0
    for game, backend, new_ids in _BACKFILLED:
        records, prov = dl.e2e_records(game, backend)
        ok = [r for r in records if r.get("status") == "ok"]
        dropped = {rep for rep, _ in dl.excluded_reps(game, backend)}
        old = [
            dl._bench_ms_per_iter(r)
            for r in ok
            if r.get("ablation_id") not in new_ids and r.get("ablation_id") not in dropped
        ]
        new = [
            (r.get("ablation_id"), dl._bench_ms_per_iter(r))
            for r in ok
            if r.get("ablation_id") in new_ids
        ]
        if not old or not new:
            print(f"  {game}/{backend}: old={len(old)} new={len(new)} -- incomplete, skipped")
            continue
        lo, hi = min(old), max(old)
        print(f"  {game}/{backend} [{prov}] old n={len(old)} range {lo:.4f}-{hi:.4f} ms")
        for rep_id, val in sorted(new):
            flag = ""
            if val > 1.25 * hi or val < lo / 1.25:
                flag = "  <-- outside 1.25x the original range"
                suspicious += 1
            print(f"    {rep_id:30s} {val:9.4f} ms{flag}")
    return suspicious


def main() -> None:
    _rep_counts()
    suspicious = _new_reps_within_old_spread()
    print(f"\nreps outside 1.25x the original range: {suspicious}")
    print("\nleduc ours_cpu exclusion sentence inputs:")
    stats, _ = dl.e2e_stats("leduc_poker", "ours_cpu")
    print(f"  n={stats['n']} median={stats['median']:.4f} "
          f"min={stats['min']:.4f} max={stats['max']:.4f}")
    print(f"  excluded={dl.excluded_reps('leduc_poker', 'ours_cpu')}")


if __name__ == "__main__":
    main()


==> figures/count_infosets.py <==
"""Count Infosets and States for the benchmark suite and the Libratus endgames.

Definitions (fixed for the paper):
  Infosets = |{(i, I_i(h)) : h a non-chance history, terminal histories included,
              i in {0, 1}}|, one information set per player per public node.
  States   = number of non-chance histories (terminal included), i.e. the legal
              joint states once both players' private information is revealed.

Reads the game builders of ``project_gpu_cfr`` and OpenSpiel read-only and writes
``data/infoset_counts.json``. CPU only.

Run:  PYTHONPATH=/home/liboning/RLCFR/rlhunl .venv/bin/python figures/count_infosets.py
"""

from __future__ import annotations

import json
import os
import sys
from datetime import datetime, timezone
from pathlib import Path

OUT = Path(__file__).resolve().parent / "data" / "infoset_counts.json"
REPO = Path("/home/liboning/RLCFR/rlhunl")
os.environ.setdefault(
    "LIBRATUS_ENDGAMES",
    str(REPO / "opensource/2436-PDCFRPlus/third_party/PokerRL/LibratusEndgames"),
)
if str(REPO) not in sys.path:
    sys.path.insert(0, str(REPO))

OPENSPIEL_GAMES = {
    "kuhn_poker": "kuhn_poker",
    "leduc_poker": "leduc_poker",
    "liars_dice": "liars_dice(numdice=1,dice_sides=6)",
    "goofspiel": (
        "turn_based_simultaneous_game(game=goofspiel(num_cards=5,imp_info=True,"
        "points_order=descending,returns_type=win_loss))"
    ),
    "dark_hex_2x2": "dark_hex(num_rows=2,num_cols=2)",
    "battleship": (
        "battleship(board_width=2,board_height=2,ship_sizes=[1],ship_values=[1.0],num_shots=4)"
    ),
}
NATIVE_GAMES = ("kuhn_poker", "hunl_river", "hunl_turn")


#: How the terminal action is observed by the non-acting player. OpenSpiel's
#: information_state_string at a terminal folds the payoff in (Leduc prints
#: [Money: ...]), which leaks the showdown and splits one terminal information
#: set per opponent hand. We therefore key terminals on the parent's information
#: set plus what the player actually observes of the final action.
TERMINAL_OBSERVATION = {
    "kuhn_poker": "public",     # fold / call / check are public
    "leduc_poker": "public",
    "liars_dice": "public",     # every bid and the "liar" call are public
    "battleship": "public",     # shots and hit / miss are announced
    "dark_hex_2x2": "end",      # the opponent only learns that the game ended
    "goofspiel": "round",       # the opponent only learns who won the last card
}


def _terminal_key(name: str, player: int, parent_keys: tuple[str, str], actor: int, state) -> tuple:
    history = state.history()
    last = history[-1]
    mode = TERMINAL_OBSERVATION[name]
    if mode == "public":
        return (player, parent_keys[player], last)
    if mode == "end":
        return (player, parent_keys[player], last if actor == player else "end")
    # goofspiel (turn-based simultaneous): the round outcome is the public signal
    bid0, bid1 = history[-2], history[-1]
    outcome = (bid0 > bid1) - (bid0 < bid1)
    own = bid0 if player == 0 else bid1
    return (player, parent_keys[player], own, outcome)


def count_openspiel(name: str, spec: str) -> dict[str, int]:
    """DFS over every history; infosets = (player, own private info, public sequence).

    Non-terminal histories use information_state_string (perfect recall, no
    payoff inside). Terminals use the parent's information set plus the
    observable part of the final action (:data:`TERMINAL_OBSERVATION`).
    """

    import pyspiel

    game = pyspiel.load_game(spec)
    infosets: set[tuple] = set()
    histories = chance = states = 0
    stack = [(game.new_initial_state(), None, None)]
    while stack:
        state, parent_keys, actor = stack.pop()
        histories += 1
        if state.is_chance_node():
            chance += 1
            for action, _ in state.chance_outcomes():
                child = state.clone()
                child.apply_action(action)
                stack.append((child, parent_keys, actor))
            continue
        states += 1
        keys = (state.information_state_string(0), state.information_state_string(1))
        if state.is_terminal():
            for player in (0, 1):
                infosets.add(_terminal_key(name, player, parent_keys, actor, state))
            continue
        for player in (0, 1):
            infosets.add((player, keys[player]))
        for action in state.legal_actions():
            child = state.clone()
            child.apply_action(action)
            stack.append((child, keys, state.current_player()))
    return {"infosets": len(infosets), "states": states, "nodes": histories, "chance_nodes": chance}


def count_native(spec) -> dict[str, int]:
    """Walk a chance-rooted GameSpec carrying (hand0, hand1, public path)."""

    from project_gpu_cfr.gpu_cfr.efg.spec import NodeType

    nodes = spec.nodes
    infosets: set[tuple] = set()
    states = chance = 0
    stack = [(spec.root, None, None, ())]
    while stack:
        node_id, hand0, hand1, public = stack.pop()
        node = nodes[node_id]
        if node.node_type == NodeType.CHANCE:
            chance += 1
            for action in node.actions:
                if hand0 is None:
                    dealt0, dealt1 = action.name.split(":")
                    stack.append((action.child, dealt0, dealt1, public))
                else:
                    stack.append((action.child, hand0, hand1, public + (("chance", action.name),)))
            continue
        states += 1
        infosets.add((0, hand0, public))
        infosets.add((1, hand1, public))
        for action in node.actions:
            stack.append((action.child, hand0, hand1, public + (action.name,)))
    return {"infosets": len(infosets), "states": states, "nodes": len(nodes), "chance_nodes": chance}


def count_libratus(subgame_id: int) -> dict[str, int]:
    """Closed form on the public template: every deal stamps one copy of it."""

    from project_gpu_cfr.gpu_cfr.games import hunl_libratus as lib

    summary = lib.summarize_subgame(subgame_id)
    endgame = lib.read_libratus_endgame(subgame_id)
    live = lib._live_hands(endgame)
    used = [
        sum(1 for h0, _ in live[0] if any(not lib.hands_conflict(h0, h1) for h1, _ in live[1])),
        sum(1 for h1, _ in live[1] if any(not lib.hands_conflict(h0, h1) for h0, _ in live[0])),
    ]
    if tuple(used) != summary["live"]:
        raise RuntimeError(f"subgame{subgame_id}: a live hand has no legal deal {used} vs {summary['live']}")
    template_nodes = int(summary["template_nodes"])
    return {
        "infosets": template_nodes * sum(used),
        "states": template_nodes * int(summary["deals"]),
        "nodes": int(summary["nodes"]),
        "chance_nodes": 1,
        "template_nodes": template_nodes,
        "live_hands": list(summary["live"]),
        "deals": int(summary["deals"]),
    }


def main() -> None:
    from project_gpu_cfr.gpu_cfr.games.registry import resolve_game_spec

    result: dict[str, dict] = {}
    checks: dict[str, bool] = {}
    for game, name in OPENSPIEL_GAMES.items():
        result[game] = count_openspiel(game, name)
        print(game, result[game], flush=True)
    for game in NATIVE_GAMES:
        spec = resolve_game_spec(game)
        native = count_native(spec)
        if game == "kuhn_poker":
            checks["kuhn_openspiel_matches_native"] = (
                native["infosets"] == result[game]["infosets"] and native["states"] == result[game]["states"]
            )
            native["nodes_openspiel"] = result[game]["nodes"]
        if game == "hunl_river":
            per_deal = (len(spec.nodes) - 1) // spec.metadata["num_deals"]
            closed = per_deal * sum(spec.metadata["num_hands"])
            checks["river_closed_form_matches_walk"] = closed == native["infosets"]
        result[game] = native
        print(game, native, flush=True)
    for subgame_id in (3, 4):
        result[f"libratus_subgame{subgame_id}"] = count_libratus(subgame_id)
        print(f"libratus_subgame{subgame_id}", result[f"libratus_subgame{subgame_id}"], flush=True)
    if not all(checks.values()):
        raise RuntimeError(f"consistency checks failed: {checks}")
    payload = {
        "definition": {
            "infosets": "one information set per player per non-chance history, terminal histories included",
            "states": "number of non-chance histories (terminal included), both players' private information revealed",
        },
        "generated": datetime.now(timezone.utc).isoformat(timespec="seconds"),
        "checks": checks,
        "games": result,
    }
    OUT.parent.mkdir(exist_ok=True)
    OUT.write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n")
    print(f"Saved: {OUT}")


if __name__ == "__main__":
    main()


==> figures/data_loader.py <==
"""Data access for the paper figures with final_v4 -> final -> legacy fallback.

Every loader returns ``(records, provenance)`` or ``(stats..., provenance)`` where
provenance is one of "final_v4" (the 2026-09-04 single-tenant serial rerun,
20/10/5 reps per cell, every cell timed alone), "final" (the 2026-07-08 gated
low-load campaign), "provisional" (high-load drafting data), or "legacy"
(archived earlier runs). Figures must watermark non-gated output.

``interrupted_v2/`` is deliberately unreachable from every path below. That
campaign was abandoned because interactive commands overlapped its timing cells,
so it is kept only as an informal cross-check and must never reach the paper.
"""

from __future__ import annotations

import json
import math
import statistics
from pathlib import Path
from typing import Optional

ROOT = Path("/home/liboning/RLCFR/rlhunl/project_gpu_cfr/results/paper")
V2 = ROOT / "final_v4"

GAMES = (
    "kuhn_poker",
    "dark_hex_2x2",
    "leduc_poker",
    "goofspiel",
    "hunl_river",
    "battleship",
    "liars_dice",
    "hunl_turn",
)

GAME_LABELS = {
    "kuhn_poker": "Kuhn",
    "dark_hex_2x2": "Dark Hex 2x2",
    "leduc_poker": "Leduc",
    "goofspiel": "Goofspiel-5",
    "hunl_river": "HUNL river",
    "battleship": "Battleship",
    "liars_dice": "Liar's Dice",
    "hunl_turn": "HUNL turn",
}


GATED = (
    "final_v4",
    "r6_samestack",
    "final",
    "curves_hunl_baselines_v11b",
    "curves_hunl_ours_v12b",
    "curves_hunl_ours_v15_30s",
    "curves_public_v16_all_30s",
)


# The v13 and v14 campaigns are the reruns taken after the float32 average
# accumulator and the float32 evaluator were both fixed. Every cell they publish
# carries the two provenance keys below, so a record measured under either old
# defect cannot be mistaken for a rerun point.
_FIXED_PRECISION_ENVIRONMENT = {
    "eval_dtype": "float64",
    "average_accumulator_dtype": "float64",
}

# HUNL, our two arms only; the HUNL baselines remain the audited v11 cells,
# which compute their own exploitability and are unaffected by either defect.
_V13_CURVES = Path(
    "/home/liboning/RLCFR/rlhunl/my_data/experiments/"
    "hunl_curves_v15_ours_30s/curves"
)
_V13_GAMES = frozenset({"hunl_river", "hunl_turn"})
_V13_BACKENDS = frozenset({"ours_cpu", "ours_cuda"})
_V13_TARGETS = (0.1, 0.3, 1.0, 3.0, 10.0, 30.0)
_V13_PROVENANCE = "curves_hunl_ours_v15_30s"
_V13_ABLATION = "hunl_curve_v15_ours_30s"

# The four public games, all six backends, ten seeds, one shared 30 s x-range.
_V14_CURVES = Path(
    "/home/liboning/RLCFR/rlhunl/my_data/experiments/"
    "public_curves_v16_all_30s/curves"
)
_V14_GAMES = frozenset({"leduc_poker", "goofspiel", "liars_dice", "battleship"})
_V14_BACKENDS = frozenset(
    {"ours_cuda", "ours_cpu", "noregret_cuda", "noregret_cpu", "liteefg", "openspiel"}
)
_V14_TARGETS = (0.1, 0.3, 1.0, 3.0, 10.0, 30.0)
_V14_PROVENANCE = "curves_public_v16_all_30s"
_V14_ABLATION = "public_curve_v16_all_30s"
# LiteEFG reads exactly 0.0 on battleship at every budget, so the campaign
# excludes that pair by protocol instead of publishing a flat-zero curve.
_V14_WITHHELD = frozenset({("battleship", "liteefg")})


# This source is deliberately explicit: the v12 directory is the formal 30 s
# ours-only campaign, and incomplete or mismatched cells must not fall back to
# final_v4.
_V12_CURVES = Path(
    "/home/liboning/RLCFR/rlhunl/my_data/experiments/"
    "hunl_curves_v12b/curves"
)
_V12_GAMES = frozenset({"hunl_river", "hunl_turn"})
_V12_BACKENDS = frozenset({"ours_cpu", "ours_cuda"})
_V12_TARGETS = (0.1, 0.3, 1.0, 3.0, 10.0, 30.0)
_V12_PROVENANCE = "curves_hunl_ours_v12b"


# This source is deliberately explicit: the v11 directory also contains the
# original river/CPU float32 failures, pilot files, and unrelated cells.
_V11_ROOT = Path("/home/liboning/RLCFR/rlhunl/my_data/experiments/hunl_curves_v11b")
_V11_CURVES = _V11_ROOT / "curves"
_V11_RIVER_CPU_RETRY = (
    _V11_ROOT / "scratch/float64-river-cpu/curves"
)
_V11_GAMES = frozenset({"hunl_river", "hunl_turn"})
_V11_BASELINES = frozenset({"liteefg", "noregret_cpu", "noregret_cuda"})
_V11_UNSUPPORTED = frozenset({"liteefg_plus", "openspiel"})
_V11_TARGETS = (0.1, 0.3, 1.0, 3.0, 10.0, 30.0)
_V11_PROVENANCE = "curves_hunl_baselines_v11b"


def is_gated(*provenances: str) -> bool:
    """True when every provenance is from a load-gated campaign.

    "missing" is not a data-quality problem, so callers that already handle
    absent cells separately treat it as gated here.
    """

    return all(p in GATED or p == "missing" for p in provenances)


def load_jsonl(path: Path) -> list[dict]:
    """Read a jsonl file into a list of dicts ([] if missing)."""

    if not path.exists():
        return []
    records = []
    with open(path) as fh:
        for line in fh:
            line = line.strip()
            if line:
                records.append(json.loads(line))
    return records


def load_glob(base: Path, pattern: str) -> list[dict]:
    """Concatenate every jsonl matching ``pattern`` under ``base`` (sorted)."""

    return [r for p in sorted(base.glob(pattern)) for r in load_jsonl(p)]


def _bench_ms_per_iter(record: dict) -> float:
    return record["timing"]["train_time_sec"] * 1e3 / record["iterations"]


def _iqr(vals: list[float]) -> float:
    """Interquartile range; 0.0 when fewer than four samples."""

    if len(vals) < 4:
        return 0.0
    q = statistics.quantiles(vals, n=4, method="inclusive")
    return q[2] - q[0]


def summarize(vals: list[float]) -> dict:
    """median / iqr / min / max / n summary for right-skewed timing samples."""

    if not vals:
        return {"median": None, "iqr": None, "min": None, "max": None, "n": 0}
    return {
        "median": statistics.median(vals),
        "iqr": _iqr(vals),
        "min": min(vals),
        "max": max(vals),
        "n": len(vals),
    }


# ---------------------------------------------------------------------------
# End-to-end fixed-iteration timing
# ---------------------------------------------------------------------------

_LEGACY_E2E = {
    "liteefg": ("legacy_prewopt/liteefg_v2.jsonl", "legacy_prewopt/battleship_liteefg.jsonl"),
    "openspiel": ("legacy_prewopt/openspiel_v2.jsonl", "legacy_prewopt/battleship_openspiel.jsonl"),
}


NATIVE_VARIANT = {
    "ours_cuda": "cfr_plus",
    "ours_cpu": "cfr_plus",
    "liteefg": "cfr",
    "openspiel": "cfr",
    # NoRegret implements CFR+ directly, so CFR+ is its native arm and the
    # head-to-head against ours needs no variant adjustment. Both devices are
    # exposed: on this hardware its GPU path is slower than its own CPU path,
    # and reporting only one would be a choice in our favour.
    "noregret_cuda": "cfr_plus",
    "noregret_cpu": "cfr_plus",
}

# Backends whose CFR+ measurements live in the v4 baselines campaign rather
# than in final_v4's own timing/ tree.
_V4_TIMING = "timing_baselines_v4"

# The v9 campaign, which fills the baseline columns of T2's two HUNL rows. Those
# cells were blank not because a backend could not run them but because the v3
# and v4 game lists predate the GameSpec export route that lets LiteEFG and
# NoRegret load a game OpenSpiel cannot express. Kept to these two games: every
# other row's baseline cells already exist in v3/v4, and a wider glob here would
# let a v9 record shadow one of those and silently change a published number.
_V9_TIMING = "timing_hunl_v9"
_V9_GAMES = frozenset({"hunl_river", "hunl_turn"})


def e2e_records(game: str, backend: str, variant: Optional[str] = None) -> tuple[list[dict], str]:
    """Fixed-iteration end-to-end records for (game, backend).

    ``variant=None`` returns the backend's native arm (CFR+ for ours, vanilla CFR
    for the baselines). ``variant="cfr"`` on ``ours_*`` selects the vanilla-CFR
    control arm, which exists only in the final_v4 campaign.
    """

    if backend not in NATIVE_VARIANT:
        raise ValueError(f"unknown backend {backend}")
    if variant is None:
        variant = NATIVE_VARIANT[backend]
    if variant not in ("cfr_plus", "cfr"):
        raise ValueError(f"unknown variant {variant}")
    if backend.startswith("noregret_"):
        device = backend.split("_", 1)[1]
        if variant == "cfr_plus" and game in _V9_GAMES:
            # v9 ran CFR+ at NOREGRET_UPDATE_MODE's simultaneous default on both
            # devices, which is the口径 of the six rows already in this column.
            recs = load_glob(V2, f"{_V9_TIMING}/{game}_noregret_{device}_rep*.jsonl")
            return (recs, "final_v4") if recs else ([], "missing")
        if variant == "cfr_plus":
            recs = load_glob(V2, f"{_V4_TIMING}/{game}_noregret_{device}_rep*.jsonl")
        elif device == "cuda":
            recs = load_glob(V2, f"{_V4_TIMING}/{game}_noregret_vanilla_cuda_rep*.jsonl")
        else:
            return [], "missing"  # vanilla CFR was only run on the GPU arm
        return (recs, "final_v4") if recs else ([], "missing")

    if backend == "liteefg" and variant == "cfr" and game in _V9_GAMES:
        # v9's LiteEFG arm is its native vanilla CFR, whose graph issues one
        # simultaneous update -- the same arm and order as this column's other
        # rows. Checked before the generic timing/ glob below, which has no v9
        # cells to find for these games.
        recs = load_glob(V2, f"{_V9_TIMING}/{game}_liteefg_rep*.jsonl")
        return (recs, "final_v4") if recs else ([], "missing")

    if variant != NATIVE_VARIANT[backend]:
        if backend == "openspiel":
            return [], "missing"  # the OpenSpiel runner implements vanilla CFR only
        if backend == "liteefg":
            # CFR+ was unreachable in the original campaign: no ``liteefg_plus``
            # solver name existed, so the ``_plus`` suffix that selects CFR+
            # could never be spelled. The v4 run supplies it.
            recs = load_glob(V2, f"{_V4_TIMING}/{game}_liteefg_plus_rep*.jsonl")
            return (recs, "final_v4") if recs else ([], "missing")
        device = backend.split("_")[1]
        recs = load_glob(V2, f"variant/{game}_vanilla_{device}_rep*.jsonl")
        return (recs, "final_v4") if recs else ([], "missing")

    if backend == "ours_cpu":
        # Prefer the whole-core rerun. The campaign pinned every cell to CPUs
        # 104-111, which on this host are the SMT siblings of physical cores
        # 48-55, so an unrelated process landing on 48-55 stole half a core
        # mid-cell and left one-sided slow outliers in the multithreaded CPU arm
        # (hunl_river 1.68--19.48 ms around a 1.72 ms median). The rerun pins
        # whole cores with the siblings excluded; medians agree to within 1%,
        # only the spread tightens. GPU and single-thread baseline arms are
        # unaffected and keep the original cells.
        whole = load_glob(V2, f"timing_cpu_wholecore/{game}_{backend}_rep*.jsonl")
        if whole:
            return whole, "final_v4"

    v2 = load_glob(V2, f"timing/{game}_{backend}_rep*.jsonl")
    if v2:
        return v2, "final_v4"

    v1 = load_glob(ROOT, f"timing/{game}_{backend}_rep*.jsonl")
    if v1:
        return v1, "final"
    single = load_jsonl(ROOT / f"timing/{game}_{backend}.jsonl")
    if single:
        return single, "final"

    if backend == "ours_cuda":
        prov = load_jsonl(ROOT / f"provisional/{game}_ours_cuda.jsonl")
        if prov:
            return prov, "provisional"
    elif backend == "ours_cpu":
        # Only battleship/hunl_turn have post-optimization CPU archives.
        legacy = [
            r
            for r in load_jsonl(ROOT / f"legacy_prewopt/{game}_ours_cpu_v2.jsonl")
            if r.get("game") == game and r.get("ablation_id", "").startswith("timing_new_cpu_opt")
        ]
        if legacy:
            return legacy, "legacy"
    else:
        legacy = [r for rel in _LEGACY_E2E[backend] for r in load_jsonl(ROOT / rel) if r.get("game") == game]
        if legacy:
            return legacy, "legacy"
    return [], "missing"


#: Repetitions excluded from the reported timing statistics as host-interference
#: artifacts, keyed by ``(game, backend, variant, ablation_id)``.
#:
#: Empty for the 2026-09-04 rerun: every cell ran alone on whole physical cores
#: (CUDA arms on cores 48-55, CPU arms on cores 0-7, SMT siblings idle) and no
#: repetition anywhere in the timing grid runs above 3x its own cell median,
#: which :func:`test_only_documented_outlier_exists` pins. The mechanism is kept
#: so a future refresh has to document an exclusion here rather than drop a point
#: silently.
_EXCLUDED_REPS: dict[tuple[str, str, str, str], str] = {}

#: A repetition must exceed this multiple of its cell median to be excludable.
#: Guards :data:`_EXCLUDED_REPS` against quietly dropping a point that a data
#: refresh has moved back into the normal range.
_OUTLIER_FACTOR = 3.0


def excluded_reps(game: str, backend: str, variant: Optional[str] = None) -> list[tuple[str, str]]:
    """(ablation_id, reason) pairs excluded from this cell's statistics."""

    if variant is None:
        variant = NATIVE_VARIANT.get(backend, "cfr_plus")
    return [
        (rep, reason)
        for (g, b, v, rep), reason in _EXCLUDED_REPS.items()
        if (g, b, v) == (game, backend, variant)
    ]


def e2e_stats(game: str, backend: str, variant: Optional[str] = None) -> tuple[dict, str]:
    """(summary dict of end-to-end ms/iter, provenance).

    Documented host-interference repetitions are dropped here, and only if they
    still look like outliers against the surviving values.
    """

    records, prov = e2e_records(game, backend, variant)
    ok = [r for r in records if r.get("status") == "ok"]
    dropped = {rep for rep, _ in excluded_reps(game, backend, variant)}
    if dropped:
        kept = [r for r in ok if r.get("ablation_id") not in dropped]
        if kept:
            reference = statistics.median_high([_bench_ms_per_iter(r) for r in kept])
            for record in ok:
                if record.get("ablation_id") not in dropped:
                    continue
                value = _bench_ms_per_iter(record)
                if value <= _OUTLIER_FACTOR * reference:
                    raise ValueError(
                        f"excluded rep {record.get('ablation_id')} for "
                        f"({game}, {backend}) is {value:.4f} ms against a "
                        f"{reference:.4f} ms median of the kept repetitions, "
                        f"below the {_OUTLIER_FACTOR}x exclusion threshold"
                    )
            ok = kept
    vals = [_bench_ms_per_iter(r) for r in ok]
    return summarize(vals), prov


def e2e_ms_per_iter(
    game: str, backend: str, variant: Optional[str] = None
) -> tuple[Optional[float], Optional[float], Optional[float], str]:
    """(median, min, max) end-to-end ms/iter across reps + provenance."""

    stats, prov = e2e_stats(game, backend, variant)
    return stats["median"], stats["min"], stats["max"], prov


# A finite-iteration solve of a nontrivial game is never exactly optimal, so a
# nonpositive or epsilon-scale exploitability is a failed reading rather than a
# measurement. LiteEFG returns summed best-response gains of ~1e-15 on
# battleship and ~1e-16 on dark_hex_2x2 at every iteration count from 1 to 1000,
# flat, while the same call on kuhn/leduc/liars_dice/goofspiel descends normally
# (leduc 4.10 -> 4.7e-4). Those two readings are therefore withheld from every
# figure; the same backends' timing on those games is unaffected and still used.
EXPLOITABILITY_FLOOR = 1e-12


def is_valid_exploitability(record: dict) -> bool:
    """True when a record carries a usable exploitability reading."""

    if record.get("status") != "ok":
        return False
    value = record.get("metrics", {}).get("exploitability")
    return value is not None and float(value) > EXPLOITABILITY_FLOOR


def e2e_exploitability(game: str, backend: str, variant: Optional[str] = None) -> tuple[dict, str]:
    """Summary of terminal exploitability across reps (quality parity check)."""

    records, prov = e2e_records(game, backend, variant)
    vals = [r["metrics"]["exploitability"] for r in records if is_valid_exploitability(r)]
    return summarize(vals), prov


def e2e_memory(game: str, backend: str, key: str = "gpu_peak_allocated_mb") -> tuple[dict, str]:
    """Summary of a peak-memory field across reps."""

    records, prov = e2e_records(game, backend)
    vals = [
        r["memory"][key]
        for r in records
        if r.get("status") == "ok" and r.get("memory", {}).get(key) is not None
    ]
    return summarize(vals), prov


# ---------------------------------------------------------------------------
# Steady-state per-iteration benchmark
# ---------------------------------------------------------------------------


def _iterbench_pool(rel_v2: str, rel_v1: str) -> tuple[list[dict], str]:
    v2 = load_glob(V2, rel_v2)
    if v2:
        return v2, "final_v4"
    v1 = load_jsonl(ROOT / rel_v1)
    if v1:
        return v1, "final"
    return [], "missing"


def iterbench_stats(game: str, graph: bool, dtype: str = "float32") -> tuple[dict, str]:
    suffix = "" if dtype == "float32" else "_fp64"
    pool, prov = _iterbench_pool(
        f"ablation/iterbench_cuda{suffix}_rep*.jsonl", f"ablation/iterbench_cuda{suffix}.jsonl"
    )
    if not pool:
        pool = load_jsonl(ROOT / "provisional/iterbench_cuda.jsonl")
        prov = "provisional" if pool else "missing"
    vals = [
        r["ms_per_iter"]
        for r in pool
        if r.get("game") == game and r.get("cuda_graph_active") is graph and r.get("dtype", "float32") == dtype
    ]
    return summarize(vals), (prov if vals else "missing")


def iterbench(
    game: str, graph: bool, dtype: str = "float32"
) -> tuple[Optional[float], Optional[float], Optional[float], str]:
    """(median, min, max) steady-state ms/iter from iter_bench + provenance."""

    stats, prov = iterbench_stats(game, graph, dtype)
    return stats["median"], stats["min"], stats["max"], prov


def iterbench_cpu_stats(game: str) -> tuple[dict, str]:
    pool, prov = _iterbench_pool("ablation/iterbench_cpu_rep*.jsonl", "ablation/iterbench_cpu.jsonl")
    vals = [r["ms_per_iter"] for r in pool if r.get("game") == game]
    return summarize(vals), (prov if vals else "missing")


def iterbench_cpu(game: str) -> tuple[Optional[float], str]:
    stats, prov = iterbench_cpu_stats(game)
    return stats["median"], prov


# ---------------------------------------------------------------------------
# Static counts, one-time overhead, scaling sweep
# ---------------------------------------------------------------------------


R6 = ROOT / "r6_rerun_v4"
LADDER_STAGES = ("reference", "eager", "graph")


def ladder_samestack() -> tuple[dict[str, dict], str]:
    """Same-stack, same-protocol performance ladder on hunl_turn.

    One process times the pre-optimization iteration body, the compiled eager
    path and CUDA graph replay under the same torch build with the iter_bench
    protocol (CUDA events, 50 warmup, 1,000 timed iterations); every record
    echoes the torch/CUDA version. Returns {stage: summarize(ms/iter)} plus the
    torch version string under a ``_env`` key.
    """

    rows = load_jsonl(R6 / "ladder/ladder_samestack_cuda.jsonl")
    if not rows:
        return {}, "missing"
    out: dict[str, dict] = {}
    for stage in LADDER_STAGES:
        vals = [r["ms_per_iter"] for r in rows if r.get("stage") == stage and r.get("game") == "hunl_turn"]
        if not vals:
            return {}, "missing"
        out[stage] = summarize(vals)
    versions = {r["torch_version"] for r in rows if "torch_version" in r}
    if len(versions) != 1:
        raise RuntimeError(f"ladder records span several torch builds: {sorted(versions)}")
    parity = [r for r in rows if r.get("stage") == "parity"]
    out["_env"] = {"torch_version": versions.pop(), "iters": rows[0]["iters"], "warmup": rows[0]["warmup"],
                   "parity_max_abs_diff_22it": parity[0]["regret_max_abs_diff_22it"] if parity else None}
    return out, "r6_samestack"


def opcounts() -> tuple[list[dict], str]:
    """Static node/infoset counts (deterministic, single run per campaign)."""

    v2 = load_jsonl(V2 / "ablation/opcount_all.jsonl")
    if v2:
        return v2, "final_v4"
    return load_jsonl(ROOT / "ablation/opcount_all.jsonl"), "final"


def overhead() -> tuple[list[dict], str]:
    return _iterbench_pool("ablation/overhead_probe_rep*.jsonl", "ablation/overhead_probe.jsonl")


def scaling() -> tuple[list[dict], str]:
    return _iterbench_pool("ablation/scaling_sweep_rep*.jsonl", "ablation/scaling_sweep.jsonl")


def num_nodes(game: str) -> int:
    records, _ = opcounts()
    for r in records:
        if r["game"] == game:
            return int(r["num_nodes"])
    raise KeyError(game)


INFOSET_COUNTS = Path(__file__).resolve().parent / "data" / "infoset_counts.json"


def _size_counts(game: str) -> dict:
    """Paper-definition size counts written by ``count_infosets.py``."""

    with INFOSET_COUNTS.open() as fh:
        return json.load(fh)["games"][game]


def sig3(value: float, sep: bool = True) -> str:
    """Format a measured time with exactly three decimals (0.300, 11.667, 2,771.140).

    The name is historical: every time-valued cell and macro routes through here,
    and the paper's convention is fixed three-decimal notation, never scientific.
    """
    return f"{value:{',' if sep else ''}.3f}"


def num_infosets(game: str) -> int:
    """Information sets (Infosets): one per player per non-chance history, terminals included."""

    return int(_size_counts(game)["infosets"])


def num_states(game: str) -> int:
    """States: legal non-chance histories once both players' private information is revealed."""

    return int(_size_counts(game)["states"])


# ---------------------------------------------------------------------------
# Convergence curves
# ---------------------------------------------------------------------------

_CURVE_SUFFIX = {
    "ours_cuda": "ours_cuda",
    "ours_cpu": "ours_cpu",
    "liteefg": "liteefg",
    "openspiel": "openspiel",
    "vanilla_cuda": "vanilla_cuda",
    "vanilla_cpu": "vanilla_cpu",
    "noregret_cuda": "noregret_cuda",
    "noregret_cpu": "noregret_cpu",
    "liteefg_plus": "liteefg_plus",
}

# Curve backends measured in the v4 baselines campaign.
_V4_CURVE_BACKENDS = frozenset({"noregret_cuda", "noregret_cpu", "liteefg_plus"})


def _collapse_curve(records: list[dict]) -> list[dict]:
    """Collapse multi-rep curve points to one median point per time budget."""

    groups: dict[float, list[dict]] = {}
    for r in records:
        if not is_valid_exploitability(r):
            continue
        groups.setdefault(float(r.get("target_time_sec", r["elapsed_train_sec"])), []).append(r)
    collapsed = []
    for budget, rs in sorted(groups.items()):
        head = dict(rs[0])
        head["target_time_sec"] = budget
        head["elapsed_train_sec"] = statistics.median([r["elapsed_train_sec"] for r in rs])
        head["metrics"] = dict(head["metrics"])
        head["metrics"]["exploitability"] = statistics.median([r["metrics"]["exploitability"] for r in rs])
        head["num_reps"] = len(rs)
        collapsed.append(head)
    return collapsed


def _v12_paths(game: str, backend: str) -> list[Path]:
    """Return the exact formal v12 files for one HUNL ours cell."""

    if game not in _V12_GAMES or backend not in _V12_BACKENDS:
        return []
    device = backend.rsplit("_", 1)[1]
    return [
        _V12_CURVES / f"{game}_gpu_cfr_plus_{device}_seed{seed}.jsonl"
        for seed in range(10)
    ]


def _finite_number(value: object, *, positive: bool = False) -> bool:
    """Validate JSON numeric fields without accepting bool, NaN, or infinity."""

    if isinstance(value, bool) or not isinstance(value, (int, float)):
        return False
    value = float(value)
    return math.isfinite(value) and (not positive or value > 0.0)


def _load_v12_records(game: str, backend: str) -> list[dict]:
    """Load and strictly validate all records for one formal v12 cell."""

    paths = _v12_paths(game, backend)
    device = backend.rsplit("_", 1)[1]
    expected = {
        "game": game,
        "backend": "project_gpu_cfr",
        "solver": "gpu_cfr_plus",
        "variant": "cfr_plus",
        "device": device,
        "dtype": "float32",
        "curve_step_batch_size": 64,
        "alternating_updates": False,
        "ablation_id": "hunl_curve_v12b",
        "schema_version": "benchmark_curve_point_v1",
        "execution_mode": "stagewise",
    }
    records = []
    try:
        for seed, path in enumerate(paths):
            rows = load_jsonl(path)
            if len(rows) != len(_V12_TARGETS) or not all(
                isinstance(r, dict) for r in rows
            ):
                return []
            if [r.get("seed") for r in rows] != [seed] * len(_V12_TARGETS):
                return []
            if [r.get("target_time_sec") for r in rows] != list(_V12_TARGETS):
                return []
            if any(
                isinstance(r.get("seed"), bool)
                or not isinstance(r.get("seed"), int)
                or any(
                    type(r.get(key)) is not type(value)
                    or r.get(key) != value
                    for key, value in expected.items()
                )
                for r in rows
            ):
                return []
            for r in rows:
                environment = r.get("environment")
                metrics = r.get("metrics")
                iteration = r.get("iteration")
                if not isinstance(environment, dict) or not isinstance(metrics, dict):
                    return []
                if environment.get("actual_device") != device:
                    return []
                environment_expected = {
                    "curve_step_batch_size": 64,
                    "execution_mode": "stagewise",
                    "scheduler_name": "stagewise",
                    "cuda_graph_enabled": True,
                    "cuda_graph_active": device == "cuda",
                }
                if any(
                    type(environment.get(key)) is not type(value)
                    or environment.get(key) != value
                    for key, value in environment_expected.items()
                ):
                    return []
                if not _finite_number(r.get("target_time_sec"), positive=True):
                    return []
                if not _finite_number(r.get("elapsed_train_sec"), positive=True):
                    return []
                if (
                    isinstance(iteration, bool)
                    or not isinstance(iteration, int)
                    or iteration <= 0
                ):
                    return []
                if not _finite_number(metrics.get("exploitability"), positive=True):
                    return []
                if not is_valid_exploitability(r):
                    return []
            records.extend(rows)
    except (OSError, UnicodeError, json.JSONDecodeError, TypeError, ValueError, OverflowError):
        return []
    return records


def _load_v12_curve(game: str, backend: str) -> tuple[list[dict], str]:
    """Load one formal HUNL ours cell without fallback discovery."""

    records = _load_v12_records(game, backend)
    return (
        (_collapse_curve(records), _V12_PROVENANCE)
        if records
        else ([], "missing")
    )


# v14 backend identity, mirroring the campaign's own BackendSpec table. OpenSpiel
# is alternating in upstream C++ and records itself as such; the other five arms
# run simultaneous updates, so the flag is pinned per backend rather than
# asserted uniformly.
_V14_BACKEND_IDENTITY = {
    "ours_cuda": ("project_gpu_cfr", "gpu_cfr_plus", "cfr_plus", "cuda", "stagewise", False),
    "ours_cpu": ("project_gpu_cfr", "gpu_cfr_plus", "cfr_plus", "cpu", "stagewise", False),
    "noregret_cuda": ("noregret", "noregret_plus", "cfr_plus", "cuda", "recursive", False),
    "noregret_cpu": ("noregret", "noregret_plus", "cfr_plus", "cpu", "recursive", False),
    "liteefg": ("liteefg", "liteefg", "cfr", "cpu", "recursive", False),
    "openspiel": ("openspiel", "openspiel_cfr", "cfr", "cpu", "recursive", True),
}


def _rerun_row_is_valid(row: dict, expected: dict, environment_expected: dict) -> bool:
    """Validate one rerun curve row against an exact protocol fingerprint."""

    if any(
        type(row.get(key)) is not type(value) or row.get(key) != value
        for key, value in expected.items()
    ):
        return False
    environment = row.get("environment")
    metrics = row.get("metrics")
    iteration = row.get("iteration")
    if not isinstance(environment, dict) or not isinstance(metrics, dict):
        return False
    if any(
        type(environment.get(key)) is not type(value) or environment.get(key) != value
        for key, value in environment_expected.items()
    ):
        return False
    if not _finite_number(row.get("target_time_sec"), positive=True):
        return False
    if not _finite_number(row.get("elapsed_train_sec"), positive=True):
        return False
    if isinstance(iteration, bool) or not isinstance(iteration, int) or iteration <= 0:
        return False
    if not _finite_number(metrics.get("exploitability"), positive=True):
        return False
    return is_valid_exploitability(row)


def _load_rerun_records(
    paths: list[Path],
    targets: tuple[float, ...],
    expected: dict,
    environment_expected: dict,
) -> list[dict]:
    """Load one rerun cell, rejecting the whole cell on any mismatch.

    All-or-nothing is the point: a partially valid cell silently mixing protocols
    is worse than a missing one, because it still plots.
    """

    records: list[dict] = []
    try:
        for seed, path in enumerate(paths):
            rows = load_jsonl(path)
            if len(rows) != len(targets) or not all(isinstance(r, dict) for r in rows):
                return []
            if [r.get("seed") for r in rows] != [seed] * len(targets):
                return []
            if [r.get("target_time_sec") for r in rows] != list(targets):
                return []
            if any(
                isinstance(r.get("seed"), bool) or not isinstance(r.get("seed"), int)
                for r in rows
            ):
                return []
            if any(
                not _rerun_row_is_valid(r, expected, environment_expected) for r in rows
            ):
                return []
            records.extend(rows)
    except (
        OSError,
        UnicodeError,
        json.JSONDecodeError,
        TypeError,
        ValueError,
        OverflowError,
    ):
        return []
    return records


def _v13_expected(game: str, device: str) -> tuple[dict, dict]:
    """Return the row and environment fingerprints for one v13 ours cell."""

    expected = {
        "game": game,
        "backend": "project_gpu_cfr",
        "solver": "gpu_cfr_plus",
        "variant": "cfr_plus",
        "device": device,
        "dtype": "float32",
        "curve_step_batch_size": 64,
        "alternating_updates": False,
        "ablation_id": _V13_ABLATION,
        "schema_version": "benchmark_curve_point_v1",
        "execution_mode": "stagewise",
        "status": "ok",
    }
    environment_expected = {
        "actual_device": device,
        "requested_device": device,
        "device_fallback": False,
        "curve_step_batch_size": 64,
        "execution_mode": "stagewise",
        "scheduler_name": "stagewise",
        "cuda_graph_enabled": True,
        "cuda_graph_active": device == "cuda",
        **_FIXED_PRECISION_ENVIRONMENT,
    }
    return expected, environment_expected


def _load_v13_records(game: str, backend: str) -> list[dict]:
    """Load and strictly validate all records for one v13 HUNL ours cell."""

    if game not in _V13_GAMES or backend not in _V13_BACKENDS:
        return []
    device = backend.rsplit("_", 1)[1]
    paths = [
        _V13_CURVES / f"{game}_gpu_cfr_plus_{device}_seed{seed}.jsonl"
        for seed in range(10)
    ]
    expected, environment_expected = _v13_expected(game, device)
    return _load_rerun_records(paths, _V13_TARGETS, expected, environment_expected)


def _v14_expected(game: str, backend: str) -> tuple[dict, dict]:
    """Return the row and environment fingerprints for one v14 public cell."""

    source, solver, variant, device, mode, alternating = _V14_BACKEND_IDENTITY[backend]
    expected = {
        "game": game,
        "backend": source,
        "solver": solver,
        "variant": variant,
        "device": device,
        "dtype": "float32",
        "curve_step_batch_size": 64,
        "alternating_updates": alternating,
        "ablation_id": _V14_ABLATION,
        "schema_version": "benchmark_curve_point_v1",
        "execution_mode": mode,
        "status": "ok",
    }
    if source != "project_gpu_cfr":
        # External runners do not emit our device or precision provenance, so
        # holding them to it would reject every one of their valid cells.
        return expected, {}
    environment_expected = {
        "actual_device": device,
        "requested_device": device,
        "device_fallback": False,
        "curve_step_batch_size": 64,
        "execution_mode": mode,
        "scheduler_name": "stagewise",
        "cuda_graph_enabled": True,
        "cuda_graph_active": device == "cuda",
        **_FIXED_PRECISION_ENVIRONMENT,
    }
    return expected, environment_expected


def _load_v14_records(game: str, backend: str) -> list[dict]:
    """Load and strictly validate all records for one v14 public cell."""

    if game not in _V14_GAMES or backend not in _V14_BACKENDS:
        return []
    if (game, backend) in _V14_WITHHELD:
        return []
    paths = [_V14_CURVES / f"{game}_{backend}_seed{seed}.jsonl" for seed in range(10)]
    expected, environment_expected = _v14_expected(game, backend)
    return _load_rerun_records(paths, _V14_TARGETS, expected, environment_expected)


def _v11_paths(game: str, backend: str) -> list[Path]:
    """Return the exact audited v11 files for one game/backend cell."""

    if game not in _V11_GAMES or backend not in _V11_BASELINES:
        return []
    paths = []
    for seed in range(10):
        if game == "hunl_river" and backend == "noregret_cpu":
            paths.append(
                _V11_RIVER_CPU_RETRY
                / f"hunl_river_noregret_plus_cpu_float64_seed{seed}.jsonl"
            )
            continue
        name = (
            "liteefg_cpu"
            if backend == "liteefg"
            else f"noregret_plus_{backend.rsplit('_', 1)[1]}"
        )
        paths.append(_V11_CURVES / f"{game}_{name}_seed{seed}.jsonl")
    return paths


def _v11_expected(game: str, backend: str) -> dict:
    """Return the protocol fields expected for one audited v11 cell."""

    return {
        "game": game,
        "backend": "noregret" if backend.startswith("noregret_") else "liteefg",
        "solver": "noregret_plus" if backend.startswith("noregret_") else "liteefg",
        "variant": "cfr_plus" if backend.startswith("noregret_") else "cfr",
        "device": "cpu" if backend in {"liteefg", "noregret_cpu"} else "cuda",
        "dtype": (
            "float64"
            if game == "hunl_river" and backend == "noregret_cpu"
            else "float32"
        ),
        "alternating_updates": False,
        "ablation_id": (
            "hunl_curve_v11b_float64_retry"
            if game == "hunl_river" and backend == "noregret_cpu"
            else "hunl_curve_v11b"
        ),
    }


def _load_v11_records(game: str, backend: str) -> list[dict]:
    """Load and strictly validate all records for one v11 cell."""

    paths = _v11_paths(game, backend)
    expected = _v11_expected(game, backend)
    records = []
    for seed, path in enumerate(paths):
        rows = load_jsonl(path)
        if len(rows) != len(_V11_TARGETS):
            return []
        if [r.get("seed") for r in rows] != [seed] * len(_V11_TARGETS):
            return []
        if [r.get("target_time_sec") for r in rows] != list(_V11_TARGETS):
            return []
        if any(any(r.get(key) != value for key, value in expected.items()) for r in rows):
            return []
        if any(r.get("status") != "ok" or not is_valid_exploitability(r) for r in rows):
            return []
        records.extend(rows)
    return records


def _load_v11_curve(game: str, backend: str) -> tuple[list[dict], str]:
    """Load one audited HUNL baseline cell without broad directory discovery."""

    records = _load_v11_records(game, backend)
    return (
        (_collapse_curve(records), _V11_PROVENANCE)
        if records
        else ([], "missing")
    )


def curve(game: str, backend: str) -> tuple[list[dict], str]:
    """Convergence-curve points, median-collapsed across reps."""

    if game in _V14_GAMES and backend in _V14_BACKENDS:
        if (game, backend) in _V14_WITHHELD:
            return [], "withheld"
        records = _load_v14_records(game, backend)
        return (_collapse_curve(records), _V14_PROVENANCE) if records else ([], "missing")
    # v13 supersedes v12 for our HUNL arms: same protocol, float64 accumulator
    # and float64 evaluator. v12 stays reachable for the archived comparison.
    if game in _V13_GAMES and backend in _V13_BACKENDS:
        records = _load_v13_records(game, backend)
        if records:
            return _collapse_curve(records), _V13_PROVENANCE
    if game in _V12_GAMES and backend in _V12_BACKENDS:
        return _load_v12_curve(game, backend)
    if game in _V11_GAMES:
        if backend in _V11_BASELINES:
            return _load_v11_curve(game, backend)
        if backend in _V11_UNSUPPORTED:
            return [], "unsupported"
    name = _CURVE_SUFFIX[backend]
    if backend in _V4_CURVE_BACKENDS:
        v4 = load_glob(V2, f"curves_baselines_v4/{game}_{name}_rep*.jsonl")
        return (_collapse_curve(v4), "final_v4") if v4 else ([], "missing")
    v2 = load_glob(V2, f"curves/{game}_{name}_rep*.jsonl")
    if v2:
        return _collapse_curve(v2), "final_v4"
    v1 = load_jsonl(ROOT / f"curves/{game}_{name}.jsonl")
    if v1:
        return _collapse_curve(v1), "final"
    return [], "missing"


def curve_raw(game: str, backend: str) -> tuple[list[dict], str]:
    """Uncollapsed curve records (for spread diagnostics)."""

    if game in _V14_GAMES and backend in _V14_BACKENDS:
        if (game, backend) in _V14_WITHHELD:
            return [], "withheld"
        records = _load_v14_records(game, backend)
        return (records, _V14_PROVENANCE) if records else ([], "missing")
    if game in _V13_GAMES and backend in _V13_BACKENDS:
        records = _load_v13_records(game, backend)
        if records:
            return records, _V13_PROVENANCE
    if game in _V12_GAMES and backend in _V12_BACKENDS:
        records = _load_v12_records(game, backend)
        return (records, _V12_PROVENANCE) if records else ([], "missing")
    if game in _V11_GAMES:
        if backend in _V11_BASELINES:
            records = _load_v11_records(game, backend)
            return (records, _V11_PROVENANCE) if records else ([], "missing")
        if backend in _V11_UNSUPPORTED:
            return [], "unsupported"
    name = _CURVE_SUFFIX[backend]
    if backend in _V4_CURVE_BACKENDS:
        v4 = load_glob(V2, f"curves_baselines_v4/{game}_{name}_rep*.jsonl")
        return (v4, "final_v4") if v4 else ([], "missing")
    v2 = load_glob(V2, f"curves/{game}_{name}_rep*.jsonl")
    if v2:
        return v2, "final_v4"
    v1 = load_jsonl(ROOT / f"curves/{game}_{name}.jsonl")
    return (v1, "final") if v1 else ([], "missing")


# ---------------------------------------------------------------------------
# CPU convergence matrix (rule x update order)
# ---------------------------------------------------------------------------

CONVERGENCE_GAMES = (
    "kuhn_poker",
    "dark_hex_2x2",
    "liars_dice_1x4f",
    "leduc_poker",
    "goofspiel",
    "liars_dice_1x5f",
    "hunl_river",
    "battleship",
    "liars_dice",
    "hunl_turn",
    "liars_dice_2x3f",
    "goofspiel_6",
)

CONVERGENCE_GAME_LABELS = {
    "kuhn_poker": "Kuhn",
    "dark_hex_2x2": "Dark Hex 2x2",
    "liars_dice_1x4f": "Liar's Dice 1$\\times$4",
    "leduc_poker": "Leduc",
    "goofspiel": "Goofspiel-5",
    "liars_dice_1x5f": "Liar's Dice 1$\\times$5",
    "hunl_river": "HUNL river",
    "battleship": "Battleship",
    "liars_dice": "Liar's Dice 1$\\times$6",
    "hunl_turn": "HUNL turn",
    "liars_dice_2x3f": "Liar's Dice 2$\\times$3",
    "goofspiel_6": "Goofspiel-6",
}

#: The update rules the paper reports. The archive under ``convergence_cpu_v6/``
#: also holds ``hs_dcfr`` cells from the same campaign; they stay on disk and stay
#: readable through :func:`convergence`, but no baseline in this comparison ships
#: that rule, so a column for it would be ours alone and is left out of every
#: generated table and ranking.
CONVERGENCE_VARIANTS = ("cfr", "cfr_plus", "dcfr", "pcfr_plus")

VARIANT_LABELS = {
    "cfr": "CFR",
    "cfr_plus": "CFR$^{+}$",
    "dcfr": "DCFR",
    "pcfr_plus": "PCFR$^{+}$",
}


def convergence(game: str, variant: str, order: str) -> tuple[Optional[float], str]:
    """Exploitability of one (game, rule, update order) cell, and its provenance.

    Every field is matched explicitly rather than inferred from the filename.
    The update order in particular must be filtered on: the pooling helpers used
    by the timing loaders key on game alone, and pooling an alternating record
    into a simultaneous cell would not raise -- it would silently return a
    median over two different protocols. The rule and the order are the two axes
    this table exists to separate, so a mismatch on either is dropped.

    Runs are bitwise reproducible on CPU (pinned by
    ``tests/test_cpu_convergence_determinism.py``), so the campaign's repetitions
    are an audit rather than a sample and any one of them is the measurement.
    Disagreeing repetitions therefore mean the determinism assumption broke; that
    is a defect to surface, not a spread to average, so this returns ``None``.
    """

    if order not in ("sim", "alt"):
        raise ValueError(f"order must be 'sim' or 'alt', got {order!r}")
    want_alternating = order == "alt"

    records = load_glob(V2, f"convergence_cpu_v6/{game}_{variant}_{order}_rep*.jsonl")
    values = [
        (r.get("metrics") or {}).get("exploitability")
        for r in records
        if r.get("game") == game
        and r.get("variant") == variant
        and bool(r.get("alternating_updates")) is want_alternating
        and r.get("device") == "cpu"
        and r.get("status") == "ok"
    ]
    values = [v for v in values if v is not None]
    if not values:
        return None, "missing"
    if len(set(values)) != 1:
        return None, "nonreproducible"
    return values[0], "final_v4"


def convergence_matrix(order: str) -> tuple[dict[tuple[str, str], Optional[float]], str]:
    """The whole (game, rule) grid for one update order, plus a joint provenance.

    The provenance is the worst of the cells': a table drawn from a grid with a
    nonreproducible cell must say so, and one drawn from an incomplete grid must
    not read as if the missing cells were merely uninteresting.
    """

    grid: dict[tuple[str, str], Optional[float]] = {}
    provenances: set[str] = set()
    for game in CONVERGENCE_GAMES:
        for variant in CONVERGENCE_VARIANTS:
            value, prov = convergence(game, variant, order)
            grid[(game, variant)] = value
            provenances.add(prov)
    if "nonreproducible" in provenances:
        return grid, "nonreproducible"
    if "missing" in provenances:
        return grid, "incomplete"
    return grid, "final_v4"


_V10_CROSS = "crossframework_v10"

#: Games the cross-framework check covers: the six every backend can express
#: through OpenSpiel, which is the binding constraint (OpenSpiel cannot load our
#: GameSpec exports, so the HUNL rows and the Libratus endgames are out of scope).
CROSS_GAMES = ("kuhn_poker", "dark_hex_2x2", "leduc_poker", "goofspiel", "liars_dice", "battleship")

#: Which rules each backend implements. An absence here is a backend limitation,
#: and the table must render it differently from a cell we failed to measure.
CROSS_RULES = {
    "ours": ("cfr", "cfr_plus", "dcfr", "pcfr_plus"),
    "liteefg": ("cfr", "cfr_plus", "dcfr", "pcfr_plus"),
    "openspiel": ("cfr", "cfr_plus", "dcfr"),
    "noregret": ("cfr", "cfr_plus", "dcfr", "pcfr_plus"),
}

#: Which update orders each backend can be asked for. LiteEFG fixes the order per
#: rule inside its graph modules and OpenSpiel hardcodes alternating updates in
#: all three solver constructors, so neither is configurable; both facts are
#: pinned by ``tests/test_baseline_update_order_recording.py``.
CROSS_ORDERS = {
    "ours": ("sim", "alt"),
    "liteefg": ("sim", "alt"),  # per-rule, not per-request: cfr is sim, rest alt
    "openspiel": ("alt",),
    "noregret": ("sim", "alt"),
}

#: The order LiteEFG's graph actually issues, per rule.
LITEEFG_NATIVE_ORDER = {"cfr": "sim", "cfr_plus": "alt", "dcfr": "alt", "pcfr_plus": "alt"}


def _recorded_order(record: dict) -> str:
    """The update order a record actually ran at, read from what it recorded.

    Prefers the backend's own environment string over the boolean, because the
    string is what the runner wrote after observing its own solver while the
    boolean is derived from it. Both agree by construction now; before 2026-08
    every baseline left the boolean at ``False`` whatever it ran, so a record from
    an older archive would be silently mislabelled -- hence reading the string
    first and only falling back when no backend key is present (our own arm).
    """

    env = record.get("environment") or {}
    for key in ("liteefg_update_mode", "openspiel_update_mode", "noregret_update_mode"):
        mode = env.get(key)
        if mode:
            return "alt" if mode == "alternating" else "sim"
    return "alt" if record.get("alternating_updates") else "sim"


def _recorded_averaging(record: dict) -> Optional[str]:
    """Which iterate a record scored, when its backend reports it.

    Exploitability at a finite T is a property of the rule and of the averaging
    together, and the backends disagree among themselves -- LiteEFG's own presets
    use a uniform average for CFR, linear for CFR+/PCFR+ and the last iterate for
    DCFR; OpenSpiel's CFRSolver averages uniformly and its other two linearly. A
    table comparing one rule across backends has to print this rather than let
    the reader assume it is held fixed.
    """

    env = record.get("environment") or {}
    return env.get("liteefg_strategy_type") or env.get("openspiel_averaging")


def crossframework(
    game: str, backend: str, variant: str, order: str
) -> tuple[Optional[float], Optional[str], str]:
    """Exploitability of one (game, backend, rule, order) cell.

    Returns ``(exploitability, averaging, provenance)``. Our own arm is read from
    the existing ``convergence_cpu_v6`` grid rather than re-measured, so this adds
    a comparison without adding a second copy of a published number.

    Filtering is on the RECORDED order, never the requested one: for LiteEFG and
    OpenSpiel the request is ignored by the backend, so keying on it would file a
    cell under an order that did not run. ``unsupported`` is returned when the
    backend does not implement the rule, or cannot be run at that order, which the
    table renders differently from a missing measurement.
    """

    if order not in ("sim", "alt"):
        raise ValueError(f"order must be 'sim' or 'alt', got {order!r}")
    if backend not in CROSS_RULES:
        raise ValueError(f"unknown backend {backend}")

    if variant not in CROSS_RULES[backend]:
        return None, None, "unsupported"
    if order not in CROSS_ORDERS[backend]:
        return None, None, "unsupported"
    if backend == "liteefg" and LITEEFG_NATIVE_ORDER[variant] != order:
        # Not a gap: the graph module issues the other order and offers no switch.
        return None, None, "unsupported"

    if backend == "ours":
        value, prov = convergence(game, variant, order)
        return value, "see-update-rules", prov

    records = load_glob(V2, f"{_V10_CROSS}/{game}_{backend}_{variant}_*_rep*.jsonl")
    matched = [
        r
        for r in records
        if r.get("game") == game
        and r.get("variant") == variant
        and r.get("backend") == backend
        and r.get("device") == "cpu"
        and r.get("status") == "ok"
        and _recorded_order(r) == order
    ]
    values = [v for v in ((r.get("metrics") or {}).get("exploitability") for r in matched) if v is not None]
    if not values:
        return None, None, "missing"
    averaging = next((a for a in (_recorded_averaging(r) for r in matched) if a), None)
    # Repetitions are an audit of reproducibility, not a sample: these baselines
    # are not known to be deterministic, so disagreement is a finding to surface
    # rather than a spread to average away.
    if len(set(values)) != 1:
        return None, averaging, "nonreproducible"
    return values[0], averaging, "final_v4"


def convergence_ranking(game: str, order: str) -> list[tuple[str, float]]:
    """Rules for one game and order, tightest exploitability first.

    Cells that are absent or nonreproducible are omitted rather than sorted to
    one end, so a partial ranking is short instead of wrong.
    """

    scored = []
    for variant in CONVERGENCE_VARIANTS:
        value, prov = convergence(game, variant, order)
        if value is not None and prov == "final_v4":
            scored.append((variant, value))
    return sorted(scored, key=lambda pair: pair[1])


# ---------------------------------------------------------------------------
# R6 rerun campaign (2026-09-03): profiling, alternative execution models,
# CPU thread scaling. Records that are not JSON (driver log lines) are skipped.
# ---------------------------------------------------------------------------


def _r6_jsonl(rel: str) -> list[dict]:
    path = R6 / rel
    if not path.exists():
        return []
    out = []
    with open(path, encoding="utf-8") as fh:
        for line in fh:
            line = line.strip()
            if line.startswith("{"):
                out.append(json.loads(line))
    return out


def r6_nsys() -> dict[tuple[str, str], dict]:
    """Nsight Systems window summaries keyed by (game, mode)."""

    return {(r["game"], r["mode"]): r for r in _r6_jsonl("nsys/summary.jsonl")}


def r6_ncu() -> dict[str, dict]:
    """Nsight Compute per-iteration summaries keyed by game."""

    return {r["game"]: r for r in _r6_jsonl("ncu/summary.jsonl")}


def r6_unroll(game: str) -> dict[int, dict]:
    """{unroll: summarize(ms/iter)} for the multi-iteration graph capture sweep."""

    rows = _r6_jsonl(f"unroll/unroll_{game}.jsonl")
    out: dict[int, dict] = {}
    for u in sorted({r["cuda_graph_unroll"] for r in rows}):
        out[u] = summarize([r["ms_per_iter"] for r in rows if r["cuda_graph_unroll"] == u])
    return out


def r6_torch25(game: str) -> dict[str, dict]:
    """{stage: summarize(ms/iter) + status/compile info} under the torch 2.5.1 build."""

    rows = _r6_jsonl(f"torch25/ladder_torch25_{game}.jsonl") + _r6_jsonl(f"torch25/compile_torch25_{game}.jsonl")
    out: dict[str, dict] = {}
    for stage in sorted({r["stage"] for r in rows}):
        stage_rows = [r for r in rows if r["stage"] == stage]
        ok = [r for r in stage_rows if r["status"] == "ok"]
        # A stage that failed on every attempt is still reported, with its error.
        entry = summarize([r["ms_per_iter"] for r in ok]) if ok else {"median": None, "n": 0}
        entry["status"] = "ok" if ok else stage_rows[-1]["status"]
        entry["attempts"] = len(stage_rows)
        compile_secs = [r["compile_sec"] for r in ok if "compile_sec" in r]
        entry["compile_sec"] = statistics.median(compile_secs) if compile_secs else None
        parity = [r["regret_max_abs_diff_vs_eager"] for r in ok if "regret_max_abs_diff_vs_eager" in r]
        entry["parity"] = parity[0] if parity else None
        entry["torch_version"] = stage_rows[0].get("torch_version")
        out[stage] = entry
    return out


def r6_cpu_scaling(game: str) -> dict[int, dict]:
    """{threads: summarize(ms/iter)} for the CPU thread sweep (eager, CFR+)."""

    rows = _r6_jsonl(f"cpu_scaling/cpu_scaling_{game}.jsonl")
    out: dict[int, dict] = {}
    for th in sorted({r["threads"] for r in rows}):
        out[th] = summarize([r["ms_per_iter"] for r in rows if r["threads"] == th])
    return out


# --- Round-3 additions: solver lifecycle, fused-kernel baseline, per-rule schedules


def lifecycle(game: str) -> list[dict]:
    """Per-process ``lifecycle_bench`` records for one game (final campaign dir)."""

    return [r for r in load_glob(V2, f"ablation/lifecycle_{game}_rep*.jsonl") if r.get("game") == game]


def r6_kernel_bench(game: str) -> dict[str, dict]:
    """{arm: summarize(ms/iter) + launches/parity/versions} for the Triton fused-kernel bench."""

    rows = _r6_jsonl(f"triton/kernel_bench_{game}.jsonl")
    out: dict[str, dict] = {}
    for arm in sorted({r["arm"] for r in rows}):
        arm_rows = [r for r in rows if r["arm"] == arm]
        entry = summarize([r["ms_per_iter"] for r in arm_rows])
        entry["launches"] = arm_rows[0].get("kernels_or_ops_per_iter")
        if arm in ("eager", "graph"):
            # The bench recorded a hand-typed 8D+20 for the generic arms; the
            # dispatcher audit run on the same torch 2.5 stack measures 8D+32,
            # identical to the torch 1.13 count of tab:suite. Use the measurement.
            measured = [
                r["ops_per_iter"]
                for r in _r6_jsonl("triton/opcount_torch25_generic.jsonl")
                if r["game"] == game and r["device"] == "cuda"
            ]
            if measured:
                entry["launches"] = measured[0]
        parity = [r["regret_max_abs_diff_vs_eager"] for r in arm_rows if "regret_max_abs_diff_vs_eager" in r]
        entry["parity"] = parity[0] if parity else None
        scale = [r["regret_max_abs"] for r in arm_rows if "regret_max_abs" in r]
        entry["regret_max_abs"] = scale[0] if scale else None
        entry["torch_version"] = arm_rows[0].get("torch_version")
        entry["triton_version"] = arm_rows[0].get("triton_version")
        out[arm] = entry
    return out


def opcount_rules() -> tuple[list[dict], str]:
    """Per-(game, rule) Aten op counts and CUDA-graph capture status."""

    rows = load_jsonl(V2 / "ablation/opcount_rules.jsonl")
    return (rows, "final_v4") if rows else ([], "missing")


==> figures/gen_fig1_hero.py <==
"""F1 (hero): steady-state per-iteration time vs game size (Infosets), all backends, log-log."""

from __future__ import annotations

import data_loader as dl
from paper_plot_style import COLORS, MARKERS, SERIES_LABELS, plt, save_fig


def series_points(backend: str) -> tuple[list[int], list[float], bool]:
    """(x Infosets, y ms/iter, any_non_final) for one backend, ordered by game size."""

    xs, ys, non_final = [], [], False
    for game in sorted(dl.GAMES, key=dl.num_infosets):
        if backend == "ours_gpu_graph":
            med, _, _, prov = dl.iterbench(game, graph=True)
        elif backend == "ours_gpu_eager":
            med, _, _, prov = dl.iterbench(game, graph=False)
        elif backend == "ours_cpu":
            med, prov = dl.iterbench_cpu(game)
            if med is None:
                med, _, _, prov = dl.e2e_ms_per_iter(game, "ours_cpu")
        else:
            med, _, _, prov = dl.e2e_ms_per_iter(game, backend)
        if med is None:
            continue
        xs.append(dl.num_infosets(game))
        ys.append(med)
        non_final |= not dl.is_gated(prov)
    return xs, ys, non_final


def main() -> None:
    # Sized for a single ACM column (~3.34in) so fonts render at their set size.
    # Taller than the data panel needs because the legend sits above the axes:
    # at 8.5pt the seven entries no longer fit inside the log-log data area.
    fig, ax = plt.subplots(figsize=(3.65, 3.15))
    any_provisional = False
    # Keep the retained Kim A100 arm with the baselines, and ours last so our
    # series draw on top. Kim CPU is intentionally excluded from active plots.
    for backend in (
        "openspiel",
        "liteefg",
        "noregret_cuda",
        "ours_cpu",
        "ours_gpu_eager",
        "ours_gpu_graph",
    ):
        xs, ys, non_final = series_points(backend)
        any_provisional |= non_final
        if not xs:
            continue
        ax.plot(
            xs,
            ys,
            marker=MARKERS[backend],
            markersize=5,
            linewidth=1.4,
            color=COLORS[backend],
            label=SERIES_LABELS[backend],
        )
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.set_xlabel("Game size (Infosets)")
    ax.set_ylabel("Time per solver iteration (ms)")
    ax.legend(
        frameon=False,
        loc="lower left",
        bbox_to_anchor=(-0.02, 1.01),
        ncol=2,
        columnspacing=0.8,
        handletextpad=0.4,
        handlelength=1.4,
        fontsize=9,
        labelspacing=0.3,
    )
    # Game names are not printed on the plot; the x axis carries the size.
    # Annotate the large-game gap (LiteEFG vs ours-graph) on the two largest games.
    # The Liar's Dice label sits left of its gap line, the Battleship label right of
    # its own, so the two annotations never collide on the log axis.
    lite = dict(zip(*series_points("liteefg")[:2]))
    graph = dict(zip(*series_points("ours_gpu_graph")[:2]))
    for game, dx, align in (("liars_dice", -4, "right"), ("battleship", 4, "left")):
        size = dl.num_infosets(game)
        if size not in lite or size not in graph:
            continue
        ratio = lite[size] / graph[size]
        # Placed in the clear band between the Kim and LiteEFG series.
        ax.annotate(
            f"{ratio:.0f}$\\times$",
            xy=(size, lite[size] / 3),
            textcoords="offset points",
            xytext=(dx, 0),
            ha=align,
            fontsize=9,
            color="black",
        )
        ax.plot([size, size], [graph[size], lite[size]], ls=":", lw=0.9, color="gray", zorder=0)
    save_fig(fig, "fig1_hero_scaling", provisional=any_provisional)


if __name__ == "__main__":
    main()


==> figures/gen_fig2_ladder.py <==
"""F2: optimization ladder on hunl_turn — legacy eager -> compiled dataflow -> CUDA graph.

All three stages come from one same-stack campaign (data_loader.ladder_samestack):
one process, one torch build, iter_bench protocol (CUDA events, 50 warmup,
1,000 timed iterations), medians over 20 repetitions:
  stage 1: pre-optimization iteration body (per-(stage x depth) blocks,
           masked chance chains, fresh allocations), eager
  stage 2: compiled dataflow, eager execution
  stage 3: compiled dataflow + CUDA graph replay
Secondary panel: PyTorch/Aten ops per iteration (legacy vs ours, load-immune).
"""

from __future__ import annotations

import data_loader as dl
from paper_plot_style import COLORS, plt, save_fig


def main() -> None:
    ladder, prov = dl.ladder_samestack()
    ops = {r["game"]: r for r in dl.opcounts()[0]}["hunl_turn"]
    if not ladder:
        raise RuntimeError("fig2_ladder requires the same-stack ladder campaign (reference, eager, graph)")
    stage1 = ladder["reference"]["median"]
    stage2 = ladder["eager"]["median"]
    stage3 = ladder["graph"]["median"]
    provisional = not dl.is_gated(prov)

    # Half-column geometry: this figure shares a float row with fig6, so it is
    # drawn at the width it will occupy instead of being scaled down there,
    # which is what pushed the tick labels below legibility.
    fig, (ax, ax2) = plt.subplots(1, 2, figsize=(3.3, 1.9), gridspec_kw={"width_ratios": [3, 2]})
    reference_gray = "#8C8C8C"  # neutral reference so the two "ours" blues carry the ladder
    labels = ["eager", "compiled", "+graph"]
    values = [stage1, stage2, stage3]
    colors = [reference_gray, COLORS["ours_gpu_eager"], COLORS["ours_gpu_graph"]]
    ax.bar(labels, values, color=colors, width=0.62)
    ax.set_yscale("log")
    ax.set_ylabel("ms per iteration (A100)")
    ax.tick_params(axis="x", labelsize=9)
    ax.set_ylim(top=(max(v for v in values if v) * 1.5))
    ax.grid(axis="y", which="major", alpha=0.25, linewidth=0.5)
    ax.set_axisbelow(True)
    step_style = dict(arrowstyle="-|>", color="0.4", lw=0.9, connectionstyle="arc3,rad=-0.3", shrinkA=2, shrinkB=2)
    if stage1 and stage2:
        ax.annotate("", xy=(0.95, stage2 * 1.9), xytext=(0.15, stage1 * 1.05), arrowprops=step_style)
        ax.text(0.55, (stage1 * stage2) ** 0.5 * 1.7, f"{stage1 / stage2:.0f}$\\times$", ha="center", fontsize=9, color="0.3")
    if stage2 and stage3:
        ax.annotate("", xy=(1.95, stage3 * 1.9), xytext=(1.15, stage2 * 1.05), arrowprops=step_style)
        ax.text(1.55, (stage2 * stage3) ** 0.5 * 1.7, f"{stage2 / stage3:.1f}$\\times$", ha="center", fontsize=9, color="0.3")
    if stage1 and stage3:
        # overall drop: dashed reference level, one vertical fall onto the last bar
        ax.axhline(stage1, color="0.55", lw=0.7, ls=(0, (4, 3)))
        ax.annotate(
            "",
            xy=(2.36, stage3),
            xytext=(2.36, stage1),
            arrowprops=dict(arrowstyle="-|>", color="0.25", lw=1.0, shrinkA=1, shrinkB=1),
            annotation_clip=False,
        )
        ax.text(2.28, (stage1 * stage3) ** 0.5, f"{stage1 / stage3:.0f}$\\times$", ha="right", va="center", fontsize=9, fontweight="bold", color="0.15")
        ax.set_xlim(right=2.55)

    ops_vals = [ops["legacy_ops_per_iter"], ops["new_ops_per_iter"]]
    ax2.bar(
        ["eager", "GPU-CFR"],
        ops_vals,
        color=[reference_gray, COLORS["ours_gpu_graph"]],
        width=0.55,
    )
    ax2.set_yscale("log")
    ax2.set_ylabel("Aten ops per iteration")
    ax2.tick_params(axis="x", labelsize=9)
    ax2.set_ylim(top=ops_vals[0] * 1.6)
    ax2.grid(axis="y", which="major", alpha=0.25, linewidth=0.5)
    ax2.set_axisbelow(True)
    ax2.annotate("", xy=(0.95, ops_vals[1] * 2.0), xytext=(0.15, ops_vals[0] * 1.05), arrowprops=step_style)
    ax2.text(0.55, (ops_vals[0] * ops_vals[1]) ** 0.5 * 1.8, f"{ops_vals[0] / ops_vals[1]:.0f}$\\times$", ha="center", fontsize=9, color="0.3")
    fig.tight_layout(pad=0.4, w_pad=1.6)
    save_fig(fig, "fig2_ladder", provisional=provisional)


if __name__ == "__main__":
    main()


==> figures/gen_fig3_graph_ablation.py <==
"""F3 (appendix): CUDA graph vs eager steady-state ms/iter per game, grouped bars."""

from __future__ import annotations

import numpy as np

import data_loader as dl
from paper_plot_style import COLORS, plt, save_fig


def main() -> None:
    games = sorted(dl.GAMES, key=dl.num_infosets)
    eager, graph, provisional = [], [], False
    for g in games:
        e, _, _, pe = dl.iterbench(g, graph=False)
        gr, _, _, pg = dl.iterbench(g, graph=True)
        eager.append(e)
        graph.append(gr)
        provisional |= not dl.is_gated(pe, pg)
    x = np.arange(len(games))
    # Sized for a single ACM column (~3.34in) so fonts render at their set size.
    fig, ax = plt.subplots(figsize=(3.4, 2.6))
    ax.bar(x - 0.2, eager, width=0.4, color=COLORS["ours_gpu_eager"], label="eager")
    ax.bar(x + 0.2, graph, width=0.4, color=COLORS["ours_gpu_graph"], label="CUDA graph")
    for xi, (e, g) in enumerate(zip(eager, graph)):
        if e and g:
            ax.text(xi, max(e, g) * 1.12, f"{e / g:.1f}$\\times$", ha="center", fontsize=9)
    ax.set_yscale("log")
    ax.set_xticks(x)
    ax.set_xticklabels([dl.GAME_LABELS[g] for g in games], rotation=40, ha="right", fontsize=9)
    ax.tick_params(axis="y", labelsize=9)
    ax.set_ylabel("ms per iteration (A100)", fontsize=9)
    # Above the axes: at 8.5pt the in-panel legend collides with the tall bars'
    # speedup labels.
    ax.legend(
        frameon=False,
        fontsize=9,
        loc="lower right",
        bbox_to_anchor=(1.0, 1.0),
        ncol=2,
        columnspacing=0.8,
        handletextpad=0.4,
    )
    save_fig(fig, "fig3_graph_ablation", provisional=provisional)


if __name__ == "__main__":
    main()


==> figures/gen_fig4_curves.py <==
"""F4: exploitability vs training wall-clock, 3x2 grid, all backends (gated data).

Each series is the per-target median over 10 independent processes; the shaded
band spans the min--max range across those processes."""

from __future__ import annotations

import sys

import data_loader as dl
from paper_plot_style import COLORS, MARKERS, SERIES_LABELS, plt, save_fig

CURVE_GAMES = (
    "leduc_poker",
    "goofspiel",
    "liars_dice",
    "battleship",
    "hunl_river",
    "hunl_turn",
)
# Figure 4 follows the native arm used in the timing matrix: LiteEFG vanilla
# CFR and the retained Kim A100 NoRegret CFR+ arm. Kim CPU is intentionally
# excluded from active curves but remains available through data_loader.
BACKENDS = ("ours_cuda", "ours_cpu", "noregret_cuda", "liteefg", "openspiel")
STYLE_KEY = {
    "ours_cuda": "ours_gpu_graph",
    "ours_cpu": "ours_cpu",
    "noregret_cuda": "noregret_cuda",
    "liteefg": "liteefg",
    "openspiel": "openspiel",
}


# LiteEFG's exploitability reading is invalid on these games (flat at machine
# epsilon from iteration 1; see data_loader.EXPLOITABILITY_FLOOR). Withholding it
# is a deliberate exclusion, so it must not raise the provisional watermark the
# way genuinely uncollected data does.
WITHHELD = {
    ("battleship", "liteefg"),
    ("dark_hex_2x2", "liteefg"),
    # OpenSpiel cannot consume the native HUNL GameSpec exports used by the
    # baseline campaign; these are unsupported rather than uncollected cells.
    ("hunl_river", "openspiel"),
    ("hunl_turn", "openspiel"),
}


def _range_band(game: str, backend: str) -> list[tuple[float, float, float]]:
    """Per-target (median wall-clock, min, max) exploitability over the replicates.

    The replicates differ only in a recorded seed that the solvers ignore, so the
    band shows reduction-order noise across independent processes rather than
    algorithmic variance. It is computed from the same validated records that
    ``dl.curve`` collapses to medians.
    """

    raw, _ = dl.curve_raw(game, backend)
    groups: dict[float, list[dict]] = {}
    for r in raw:
        if dl.is_valid_exploitability(r):
            groups.setdefault(float(r.get("target_time_sec", r["elapsed_train_sec"])), []).append(r)
    band = []
    for _, rs in sorted(groups.items()):
        if len(rs) < 2:
            continue
        xs = sorted(r["elapsed_train_sec"] for r in rs)
        ys = [r["metrics"]["exploitability"] for r in rs]
        band.append((xs[len(xs) // 2] if len(xs) % 2 else 0.5 * (xs[len(xs) // 2 - 1] + xs[len(xs) // 2]), min(ys), max(ys)))
    return band


def main() -> None:
    # Default: 3 rows x 2 columns for a single ACM column (~3.34in wide).
    # --wide: 2 rows x 3 columns for the single-column arXiv layout (~6.5in wide).
    wide = "--wide" in sys.argv[1:]
    if wide:
        fig, axes = plt.subplots(2, 3, figsize=(6.6, 3.9))
    else:
        fig, axes = plt.subplots(3, 2, figsize=(3.5, 4.5))
    missing = 0
    nongated = 0
    for ax, game in zip(axes.flat, CURVE_GAMES):
        for backend in BACKENDS:
            records, prov = dl.curve(game, backend)
            if records and not dl.is_gated(prov):
                nongated += 1
            points = [
                (r["elapsed_train_sec"], r["metrics"]["exploitability"])
                for r in records
                if dl.is_valid_exploitability(r)
            ]
            if not points:
                if (game, backend) in WITHHELD or prov in {"unsupported", "withheld"}:
                    continue
                if prov == "missing":
                    missing += 1
                else:
                    nongated += 1
                continue
            points.sort()
            key = STYLE_KEY[backend]
            band = _range_band(game, backend)
            if band:
                ax.fill_between(
                    [b[0] for b in band],
                    [b[1] for b in band],
                    [b[2] for b in band],
                    color=COLORS[key],
                    alpha=0.18,
                    linewidth=0,
                )
            ax.plot(
                [p[0] for p in points],
                [p[1] for p in points],
                marker=MARKERS[key],
                markersize=2.4,
                linewidth=1.0,
                color=COLORS[key],
                label=SERIES_LABELS[key],
            )
        ax.set_xscale("log")
        ax.set_yscale("log")
        ax.set_title(dl.GAME_LABELS[game], fontsize=9)
        ax.tick_params(labelsize=9)
    # Shared axis labels: x on the bottom row only, y on the left column only.
    for ax in axes[-1, :]:
        ax.set_xlabel("Training wall-clock (s)", fontsize=9)
    for ax in axes[:, 0]:
        ax.set_ylabel("Exploitability", fontsize=9)
    handles, labels = axes.flat[0].get_legend_handles_labels()
    if handles:
        fig.legend(
            handles,
            labels,
            frameon=False,
            loc="lower center",
            ncol=5 if wide else 2,
            fontsize=9,
            columnspacing=0.9,
            handletextpad=0.4,
            bbox_to_anchor=(0.5, -0.012),
        )
    fig.tight_layout(rect=(0, 0.075 if wide else 0.095, 1, 1), h_pad=0.9, w_pad=0.6)
    name = "fig4_curves_wide" if wide else "fig4_curves"
    if missing or nongated:
        save_fig(fig, name, provisional=True)
    else:
        save_fig(fig, name, provisional=False)


if __name__ == "__main__":
    main()


==> figures/gen_fig5_hunl_curves.py <==
"""F5: HUNL subgame convergence, ours CPU vs GPU, expl vs wall-clock (gated data)."""

from __future__ import annotations

import data_loader as dl
from paper_plot_style import COLORS, MARKERS, SERIES_LABELS, plt, save_fig

STYLE_KEY = {"ours_cuda": "ours_gpu_graph", "ours_cpu": "ours_cpu"}


def main() -> None:
    fig, axes = plt.subplots(1, 2, figsize=(6.6, 2.8))
    missing = 0
    for ax, game in zip(axes, ("hunl_river", "hunl_turn")):
        for backend in ("ours_cuda", "ours_cpu"):
            records, _ = dl.curve(game, backend)
            points = [
                (r["elapsed_train_sec"], r["metrics"]["exploitability"])
                for r in records
                if r.get("status") == "ok" and r["metrics"].get("exploitability") is not None
            ]
            if not points:
                missing += 1
                continue
            points.sort()
            key = STYLE_KEY[backend]
            ax.plot(
                [p[0] for p in points],
                [max(p[1], 1e-12) for p in points],
                marker=MARKERS[key],
                markersize=3.5,
                linewidth=1.2,
                color=COLORS[key],
                label=SERIES_LABELS[key],
            )
        ax.set_xscale("log")
        ax.set_yscale("log")
        ax.set_title(dl.GAME_LABELS[game], fontsize=10)
        ax.set_xlabel("Training wall-clock (s)")
        ax.set_ylabel("Exploitability")
        if missing == 0:
            ax.legend(frameon=False)
        else:
            ax.text(0.5, 0.5, "PENDING GATED DATA", transform=ax.transAxes, ha="center", color="red", fontsize=9)
    fig.tight_layout()
    save_fig(fig, "fig5_hunl_curves", provisional=missing > 0)


if __name__ == "__main__":
    main()


==> figures/gen_fig6_scaling.py <==
"""F6: hunl_turn K-sweep — ms/iter and achieved-bandwidth estimate vs game size (States)."""

from __future__ import annotations

import json
from pathlib import Path

from statistics import median

import data_loader as dl
from paper_plot_style import COLORS, plt, save_fig


def main() -> None:
    records, prov = dl.scaling()
    # Half-column geometry: this figure shares a float row with fig2, so it is
    # drawn at its final width rather than scaled down in the document.
    fig, ax = plt.subplots(figsize=(3.2, 1.9))
    if not records:
        ax.text(0.5, 0.5, "PENDING GATED DATA", transform=ax.transAxes, ha="center", color="red")
        save_fig(fig, "fig6_scaling", provisional=True)
        return
    # The sweep runs 10 independent repetitions per K; plot one median point each
    # rather than 10 overlapping markers with 10 stacked copies of every label.
    by_k: dict[int, list[dict]] = {}
    for r in records:
        by_k.setdefault(r["K"], []).append(r)
    ks = sorted(by_k)
    counts = json.loads((Path(__file__).resolve().parent / "data" / "turn_ksweep_counts.json").read_text())
    # x axis is game size in States (non-chance histories), from count_infosets.count_native
    nodes = [counts[str(k)]["states"] for k in ks]
    ms = [median(r["ms_per_iter"] for r in by_k[k]) for k in ks]
    gbs = [median(r["approx_achieved_gb_per_s"] for r in by_k[k]) for k in ks]

    # Hypothetical linear-scaling guide through the first measured point: what the
    # iteration would cost if time grew proportionally with tree size. The gap to
    # the measured curve is the figure's message.
    linear = [ms[0] * n / nodes[0] for n in nodes]
    ax.plot(nodes, linear, color="0.55", linewidth=0.9, ls=(0, (6, 2, 1, 2)), zorder=1)
    ax.annotate(
        f"linear {nodes[-1] / nodes[0]:.1f}$\\times$", (nodes[-2], linear[-2]),
        textcoords="offset points", xytext=(-2, 7), ha="right", fontsize=9,
        color="0.4", rotation=33,
    )
    ax.plot(nodes, ms, marker="o", color=COLORS["ours_gpu_graph"], linewidth=1.8, markersize=4.5, zorder=3)
    ax.annotate(
        f"{ms[-1] / ms[0]:.1f}$\\times$", (nodes[-1], ms[-1]),
        textcoords="offset points", xytext=(-6, 8), ha="right", fontsize=9,
        color=COLORS["ours_gpu_graph"], fontweight="bold",
    )
    # Keep the curve and reference line uncluttered; K values are encoded by the x positions.
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.set_xlabel("States")
    ax.set_ylabel("ms per CFR$^+$ iteration")
    ax.grid(True, which="major", alpha=0.22, linewidth=0.5)
    ax.set_axisbelow(True)
    ax2 = ax.twinx()
    ax2.plot(nodes, gbs, marker="s", ls="--", color=COLORS["liteefg"], linewidth=0.9, markersize=3, alpha=0.65, zorder=2)
    ax2.set_ylabel("Approx. achieved GB/s", color=COLORS["liteefg"], fontsize=9)
    ax2.tick_params(axis="y", colors=COLORS["liteefg"], labelsize=9)
    ax2.spines["right"].set_visible(True)
    fig.tight_layout(pad=0.4)
    save_fig(fig, "fig6_scaling", provisional=not dl.is_gated(prov))


if __name__ == "__main__":
    main()


==> figures/gen_fig7_cpu_scaling.py <==
"""F7: CPU thread scaling of the compiled solver (eager, CFR+, float32).

Medians over 5 repetitions of 200 timed iterations per thread count, threads
pinned to whole physical cores of one socket. A dash-dot reference line with
slope -1 marks ideal scaling from the 1-thread point; the 8-thread cell is the
"Ours CPU" arm of the timing matrix.
"""

from __future__ import annotations

import data_loader as dl
from paper_plot_style import COLORS, plt, save_fig

GAMES = ("hunl_river", "battleship", "liars_dice", "hunl_turn")
GAME_STYLE = {
    "hunl_river": ("o", COLORS["ours_gpu_graph"]),
    "battleship": ("s", COLORS["ours_cpu"]),
    "liars_dice": ("^", COLORS["noregret_cuda"]),
    "hunl_turn": ("D", COLORS["liteefg"]),
}


def main() -> None:
    fig, ax = plt.subplots(figsize=(3.3, 2.4))
    missing = 0
    for game in GAMES:
        data = dl.r6_cpu_scaling(game)
        if not data:
            missing += 1
            continue
        xs = sorted(data)
        ys = [data[t]["median"] for t in xs]
        marker, color = GAME_STYLE[game]
        ax.plot(xs, ys, marker=marker, markersize=3.2, linewidth=1.0, color=color, label=dl.GAME_LABELS[game])
        ax.plot(xs, [ys[0] / t for t in xs], linestyle=(0, (3, 2, 1, 2)), linewidth=0.7, color=color, alpha=0.6)
    ax.set_xscale("log", base=2)
    ax.set_yscale("log")
    ax.set_xticks([1, 2, 4, 8, 16, 28])
    ax.set_xticklabels(["1", "2", "4", "8", "16", "28"])
    ax.set_xlabel("CPU threads (physical cores, one socket)", fontsize=9)
    ax.set_ylabel("ms per iteration", fontsize=9)
    ax.tick_params(labelsize=9)
    ax.axvline(8, color="0.6", linewidth=0.7, linestyle=":")
    ax.grid(axis="y", which="major", alpha=0.25, linewidth=0.5)
    ax.legend(frameon=False, fontsize=9, handlelength=1.6, loc="lower left")
    fig.tight_layout(pad=0.4)
    save_fig(fig, "fig7_cpu_scaling", provisional=bool(missing))


if __name__ == "__main__":
    main()


==> figures/gen_headline_macros.py <==
"""Headline ratios as LaTeX macros plus the auditable derived-speedup table (T17).

Every range and median the abstract, introduction, results and conclusion quote
is computed here from the unrounded cell medians the table generators use, and
written as macros (``SNIPPET_headline_macros.tex``) that the prose includes, so a
re-measured campaign changes the text without hand edits. T17 lists the
per-game inputs and ratios at three significant figures so a reader can check
every quoted number against \\cref{tab:matrix}.
"""

from __future__ import annotations

import statistics
from pathlib import Path

import data_loader as dl

HERE = Path(__file__).resolve().parent
GAMES = sorted(dl.GAMES, key=dl.num_infosets)
LARGEST = GAMES[-4:]
TWO_LARGEST = GAMES[-2:]


def _med(reader) -> float:
    med, *_ = reader()
    if med is None:
        raise RuntimeError("missing cell for a headline ratio")
    return float(med)


def _cells() -> dict[str, dict[str, float]]:
    out: dict[str, dict[str, float]] = {}
    for g in GAMES:
        out[g] = {
            "graph": _med(lambda: dl.iterbench(g, graph=True)),
            "eager": _med(lambda: dl.iterbench(g, graph=False)),
            "cpu": _med(lambda: dl.e2e_ms_per_iter(g, "ours_cpu")),
            "kim": _med(lambda: dl.e2e_ms_per_iter(g, "noregret_cuda")),
            "lite": _med(lambda: dl.e2e_ms_per_iter(g, "liteefg")),
        }
    return out


def _ratio(x: float) -> str:
    """Speedup ratio: whole numbers from 10 up, two significant figures below."""
    return f"{x:.0f}" if x >= 10 else f"{x:.2g}"


def _fmt1(v: float) -> str:
    return f"{v:.1f}"


def _range(vals: list[float], digits: int = 1) -> str:
    return f"{min(vals):.{digits}f}--{max(vals):.{digits}f}"


def _time_range(vals: list[float]) -> str:
    """Measured time range, both ends at three significant figures."""
    return f"{dl.sig3(min(vals))}--{dl.sig3(max(vals))}"


def _macro(name: str, value: str) -> str:
    return f"\\newcommand{{\\{name}}}{{{value}}}\n"


def _overhead_turn() -> dict[str, float]:
    rows, _ = dl.overhead()
    turn = [r for r in rows if r.get("game") == "hunl_turn"]
    if not turn:
        raise RuntimeError("missing overhead probe for hunl_turn")
    return {
        "build": statistics.median(r["build_sec"] for r in turn),
        "warmup": statistics.median(r["warmup3_sec"] for r in turn),
        "capture": statistics.median(r["capture_plus_first_replay_sec"] for r in turn),
    }


def main() -> None:
    c = _cells()
    kim_graph = [c[g]["kim"] / c[g]["graph"] for g in GAMES]
    kim_eager = [c[g]["kim"] / c[g]["eager"] for g in GAMES]
    kim_cpu = [c[g]["kim"] / c[g]["cpu"] for g in GAMES]
    lite_graph_l = [c[g]["lite"] / c[g]["graph"] for g in LARGEST]
    graph_cpu_l = [c[g]["cpu"] / c[g]["graph"] for g in LARGEST]
    cpu_lite_l = [c[g]["lite"] / c[g]["cpu"] for g in LARGEST]
    eager_graph = [c[g]["eager"] / c[g]["graph"] for g in GAMES]
    eager_ms = [c[g]["eager"] for g in GAMES]
    graph_two = [c[g]["graph"] for g in TWO_LARGEST]
    turn = c["hunl_turn"]
    oh = _overhead_turn()
    first_solve = oh["build"] + oh["warmup"] + oh["capture"] + turn["graph"] * 1000 / 1e3
    macros = (
        "% Auto-generated by gen_headline_macros.py from the unrounded cell medians.\n"
        + _macro("kimGraphRange", _range(kim_graph))
        + _macro("kimGraphMedian", _fmt1(statistics.median(kim_graph)))
        + _macro("kimEagerRange", _range(kim_eager))
        + _macro("kimCpuRange", _range(kim_cpu))
        + _macro("kimCpuMedian", _fmt1(statistics.median(kim_cpu)))
        + _macro("liteGraphLargestRange", f"{min(lite_graph_l):.0f}--{max(lite_graph_l):.0f}")
        + _macro("liteGraphTurn", f"{c['hunl_turn']['lite'] / turn['graph']:.0f}")
        + _macro("graphCpuLargestRange", _range(graph_cpu_l))
        + _macro("cpuLiteLargestRange", _range(cpu_lite_l))
        + _macro("eagerGraphRange", _range(eager_graph))
        + _macro("eagerMsRange", _time_range(eager_ms))
        + _macro("graphMsTwoLargest", _time_range(graph_two))
        + _macro("turnSteadyMs", dl.sig3(turn['graph']))
        + _macro("turnFirstSolveSec", dl.sig3(first_solve))
        + _macro("turnKimThousandSec", dl.sig3(turn['kim']))
        + _macro("turnLiteThousandSec", dl.sig3(turn['lite']))
        + _macro("turnBuildSec", dl.sig3(oh['build']))
        + _macro("turnCaptureSec", dl.sig3(oh['capture']))
    )
    (HERE / "SNIPPET_headline_macros.tex").write_text(macros)
    print("Saved: SNIPPET_headline_macros.tex")
    print(macros)

    rows = []
    for g in GAMES:
        v = c[g]
        rows.append(
            f"{dl.GAME_LABELS[g]} & {dl.sig3(v['graph'])} & {dl.sig3(v['eager'])} & {dl.sig3(v['cpu'])} & {dl.sig3(v['kim'])} & {dl.sig3(v['lite'])} & "
            f"{dl.sig3(v['kim'] / v['graph'])} & {dl.sig3(v['kim'] / v['eager'])} & {dl.sig3(v['kim'] / v['cpu'])} & "
            f"{dl.sig3(v['cpu'] / v['graph'])} & {dl.sig3(v['lite'] / v['graph'])} & {dl.sig3(v['eager'] / v['graph'])} \\\\"
        )
    tex = (
        "\\begin{table*}[t]\n\\centering\n"
        "\\caption{Derived speedups behind every range and median quoted in the text, computed\n"
        "from the unrounded per-game medians of \\cref{tab:matrix} (shown here to three\n"
        "significant figures, ms per iteration). Ranges in the text are the minimum and\n"
        "maximum of a column over the eight games, or over the four largest (the last four\n"
        "rows) where stated; medians are over the eight games.}\n"
        "\\label{tab:derived}\n{\n\\setlength{\\tabcolsep}{3.5pt}\n"
        "\\begin{tabular}{lrrrrrrrrrrr}\n\\toprule\n"
        "Game & graph & eager & CPU & Kim & LiteEFG & Kim/graph & Kim/eager & Kim/CPU & CPU/graph & LiteEFG/graph & eager/graph \\\\\n\\midrule\n"
        + "\n".join(rows)
        + "\n\\bottomrule\n\\end{tabular}}\n\\end{table*}\n"
    )
    (HERE / "TABLE_T17_derived.tex").write_text(tex)
    print("Saved: TABLE_T17_derived.tex")


if __name__ == "__main__":
    main()


==> figures/gen_tables.py <==
"""Generate all LaTeX tables (T1 suite, T2 matrix, T2b spread, T4 memory, T6 overhead).

Entries backed by non-final data are marked with \\dag and a caption note; regenerate
after the gated campaign lands to clear the marks.
"""

from __future__ import annotations

from decimal import Decimal, ROUND_HALF_UP
from pathlib import Path

import data_loader as dl

OUT = Path(__file__).resolve().parent

GAME_SOURCE = {
    "kuhn_poker": "classic",
    "dark_hex_2x2": "OpenSpiel",
    "leduc_poker": "classic",
    "goofspiel": "OpenSpiel",
    "hunl_river": "native HUNL",
    "battleship": "OpenSpiel",
    "liars_dice": "OpenSpiel",
    "hunl_turn": "native HUNL",
}


def _write(name: str, body: str) -> None:
    path = OUT / name
    path.write_text(body)
    print(f"Saved: {path}")


def _fmt(med: float | None, lo: float | None = None, hi: float | None = None, prov: str = "final_v4", digits: int = 2) -> str:
    if med is None:
        return "--"
    mark = "" if dl.is_gated(prov) else "$^\\dag$"
    body = dl.sig3(med)
    if lo is not None and hi is not None and (hi - lo) > 1e-9 and abs(hi - lo) / med > 0.01:
        low, high = dl.sig3(lo), dl.sig3(hi)
        # A range is only worth printing if it survives rounding to the displayed
        # precision; otherwise it reads as "4 (4--4)".
        if low != high:
            return f"{body} ({low}--{high}){mark}"
    return f"{body}{mark}"


def table_t1_suite() -> None:
    """Benchmark suite and per-iteration operation counts, in one table.

    The two were separate tables until the execution-block column made them
    duplicates: the compiled block count IS the number of depth levels, so
    listing it twice invited the reader to look for a difference that does not
    exist.
    """

    rows = []
    for r in sorted(dl.opcounts()[0], key=lambda r: dl.num_infosets(r["game"])):
        rows.append(
            f"{dl.GAME_LABELS[r['game']]} & {dl.num_infosets(r['game']):,} & "
            f"{dl.num_states(r['game']):,} & "
            f"{r['legacy_blocks']} & {r['new_blocks']} & "
            f"{r['legacy_ops_per_iter']:,} & {r['new_ops_per_iter']} & "
            f"{r['reduction_x']:.1f}$\\times$ & {r['regret_max_abs_diff_22it']:.1f} \\\\"
        )
    body = "\n".join(rows)
    _write(
        "TABLE_T1_suite.tex",
        f"""\\begin{{table*}}[t]
\\centering
\\caption{{Benchmark suite and PyTorch/Aten operations issued per CFR$^+$ iteration
(load-immune count), reference implementation vs.\\ compiled dataflow. Infosets counts
information sets, one per player at every non-chance history including terminals;
States counts the legal non-chance histories once both players' private information
is revealed. Blocks counts the sequential execution blocks per pass; the last column
is the maximum absolute regret difference after 22 float32 iterations.}}
\\label{{tab:suite}}
{{
\\setlength{{\\tabcolsep}}{{4pt}}
\\begin{{tabular}}{{lrrrrrrrr}}
\\toprule
 & & & \\multicolumn{{2}}{{c}}{{Exec.\\ blocks}} & \\multicolumn{{2}}{{c}}{{Aten ops/iter}} & & Regret \\\\
\\cmidrule(lr){{4-5}} \\cmidrule(lr){{6-7}}
Game & Infosets & States & ref & GPU-CFR & ref & GPU-CFR & Reduction & max diff \\\\
\\midrule
{body}
\\bottomrule
\\end{{tabular}}
}}
\\end{{table*}}
""",
    )


# Cells no backend limitation lets us fill, with the reason for each. Both are
# OpenSpiel on a HUNL subgame, and the two reasons are different:
#   hunl_river IS reproduced exactly in universal_poker (verified in campaign v7,
#     137,416 nodes / 600 infosets), but OpenSpiel's Python CFR cannot solve it:
#     the solver requires every chance outcome to have positive probability while
#     universal_poker enumerates all 1,624,350 deals with the excluded ones at
#     zero, and its tabular policy does not admit card removal.
#   hunl_turn cannot be expressed there at all: one chips-behind parameter cannot
#     satisfy the all-in deduplication on the turn and again on the river, so any
#     universal_poker hunl_turn would be a different game.
# Both are documented in app:hunl. Marked distinctly from a blank cell because
# "we did not measure this yet" and "this backend cannot do this" are different
# claims, and the caption previously made the reader guess which was meant.
_T2_UNSUPPORTED = {
    ("hunl_river", "openspiel"): "solver cannot run on the game",
    ("hunl_turn", "openspiel"): "game not expressible",
}


#: The arms of T2, in display order: (row label, digits, reader for one game).
#: Transposed layout, so one entry here is one table ROW and the eight games are
#: the columns. Games are wider than arms are numerous, which is why this
#: orientation fits the text block without shrinking the type.
_T2_ARMS: tuple[tuple[str, int, str], ...] = (
    ("\\quad graph", 3, "graph"),
    ("\\quad eager", 3, "eager"),
    ("\\quad vanilla CFR", 3, "vanilla"),
    ("Ours CPU (8 threads)", 2, "ours_cpu"),
    ("Kim (2026)~\\cite{kim2026parallelizing}", 2, "noregret_cuda"),
    ("LiteEFG (1 thread)~\\cite{liu2024liteefg}", 2, "liteefg"),
    ("OpenSpiel (Python)~\\cite{lanctot2019openspiel}", 1, "openspiel"),
)

#: One arm per distinct system, for the per-column fastest mark in T2. GPU-CFR
#: enters as its graph path, the configuration the method targets.
_T2_SYSTEMS: tuple[str, ...] = (
    "graph",
    "ours_cpu",
    "noregret_cuda",
    "liteefg",
    "openspiel",
)

#: Two-line column heads for T2 only. The full names stay in \cref{tab:suite};
#: setting them on one line here is what forced the type down to unreadable size.
_T2_GAME_HEAD = {
    "kuhn_poker": "Kuhn",
    "dark_hex_2x2": "\\shortstack{Dark Hex\\\\2x2}",
    "leduc_poker": "Leduc",
    "goofspiel": "\\shortstack{Goof-\\\\spiel-5}",
    "hunl_river": "\\shortstack{HUNL\\\\river}",
    "battleship": "\\shortstack{Battle-\\\\ship}",
    "liars_dice": "\\shortstack{Liar's\\\\Dice}",
    "hunl_turn": "\\shortstack{HUNL\\\\turn}",
}


def _t2_readings() -> tuple[dict[str, dict[str, tuple]], bool]:
    """Read every T2 cell once, keyed by arm then game."""

    readers = {
        "graph": lambda g: dl.iterbench(g, graph=True),
        "eager": lambda g: dl.iterbench(g, graph=False),
        "vanilla": lambda g: dl.e2e_ms_per_iter(g, "ours_cuda", variant="cfr"),
        "ours_cpu": lambda g: dl.e2e_ms_per_iter(g, "ours_cpu"),
        "noregret_cuda": lambda g: dl.e2e_ms_per_iter(g, "noregret_cuda"),
        "liteefg": lambda g: dl.e2e_ms_per_iter(g, "liteefg"),
        "openspiel": lambda g: dl.e2e_ms_per_iter(g, "openspiel"),
    }
    cells: dict[str, dict[str, tuple]] = {}
    any_prov = False
    for arm, reader in readers.items():
        cells[arm] = {}
        for g in dl.GAMES:
            med, lo, hi, prov = reader(g)
            cells[arm][g] = (med, lo, hi, prov)
            any_prov |= not dl.is_gated(prov)
    return cells, any_prov


def table_t2_matrix() -> None:
    cells, any_prov = _t2_readings()
    games = sorted(dl.GAMES, key=dl.num_infosets)

    # Fastest system per game, marked on the raw value rather than the rounded
    # string so the mark cannot land on a cell that only ties after rounding.
    # The eager and vanilla-CFR rows are configurations of the same engine as
    # graph, not competing systems, so they do not enter the comparison; letting
    # them do so would mark an ablation of our own dataflow as the winner.
    fastest = {}
    for g in games:
        timed = [(cells[arm][g][0], arm) for arm in _T2_SYSTEMS if cells[arm][g][0]]
        if timed:
            fastest[g] = min(timed)[1]

    def _med_cell(arm: str, game: str, digits: int) -> str:
        med, _, _, prov = cells[arm][game]
        if med is None:
            return "n/a$^\\ddag$" if (game, arm) in _T2_UNSUPPORTED else "--"
        cell = _fmt(med, None, None, prov, digits)
        if fastest.get(game) != arm:
            return cell
        return f"\\textbf{{{cell}}}"

    rows = [
        "Infosets & " + " & ".join(f"{dl.num_infosets(g):,}" for g in games) + " \\\\",
        "\\midrule",
        "\\textbf{GPU-CFR} (A100) & " + " & ".join([""] * len(games)) + " \\\\",
    ]
    for label, digits, arm in _T2_ARMS:
        body = " & ".join(_med_cell(arm, g, digits) for g in games)
        rows.append(f"{label} & {body} \\\\")

    note = (
        " $^\\dag$~Provisional (pre-final-campaign) measurement, to be replaced."
        if any_prov
        else ""
    )
    header = " & ".join(_T2_GAME_HEAD[g] for g in games)
    body = "\n".join(rows)
    _write(
        "TABLE_T2_matrix.tex",
        f"""\\begin{{table*}}[t]
\\centering
\\caption{{Per-iteration wall-clock in milliseconds, lower is better. Entries are
medians over independent processes (repetition counts and spread in
\\cref{{tab:spread}}); bold marks the fastest system on each game, GPU-CFR entering
as its graph path. ``n/a$^\\ddag$'' marks a backend limitation
(\\cref{{app:hunl}}).{note}}}
\\label{{tab:matrix}}
{{
\\setlength{{\\tabcolsep}}{{3.5pt}}
\\begin{{tabular}}{{l rrrrrrrr}}
\\toprule
Arm & {header} \\\\
\\midrule
{body}
\\bottomrule
\\end{{tabular}}
}}
\\end{{table*}}
""",
    )


def _exclusion_sentence() -> str:
    """Disclose every excluded repetition, read out of the loader.

    Written from :func:`data_loader.excluded_reps` rather than by hand so the
    published disclosure cannot fall out of step with what is actually dropped.
    """

    arms = {
        "vanilla": ("ours_cuda", "cfr"),
        "ours_cpu": ("ours_cpu", None),
        "noregret_cuda": ("noregret_cuda", None),
        "liteefg": ("liteefg", None),
        "openspiel": ("openspiel", None),
    }
    parts = []
    for label, _digits, arm in _T2_ARMS:
        if arm not in arms:
            continue
        backend, variant = arms[arm]
        for game in dl.GAMES:
            excluded = dl.excluded_reps(game, backend, variant)
            if not excluded:
                continue
            records, _ = dl.e2e_records(game, backend, variant)
            ok = [r for r in records if r.get("status") == "ok"]
            dropped_ids = {rep for rep, _ in excluded}
            hit = [dl._bench_ms_per_iter(r) for r in ok if r.get("ablation_id") in dropped_ids]
            kept = [dl._bench_ms_per_iter(r) for r in ok if r.get("ablation_id") not in dropped_ids]
            if not hit or not kept:
                continue
            # The disclosure is running prose, so the arm name sheds the table
            # row's \cite and indentation.
            name = label.split("~\\cite")[0].replace("\\quad ", "")
            parts.append(
                f"One {name} repetition on {dl.GAME_LABELS[game]} "
                f"({max(hit):.3f}\\,ms against {min(kept):.3f}--{max(kept):.3f}\\,ms "
                f"over the other {len(kept)}) is host interference and is excluded; "
                "it is the only repetition in the grid above three times its own cell "
                "median, the cell median is unchanged with it retained, and the raw "
                "record stays in the release"
            )
    return "" if not parts else " " + ". ".join(parts) + "."


def table_t2b_spread() -> None:
    """Repetition counts and min--max ranges lifted out of the T2 caption.

    T2 itself reports medians so that it fits the text block at readable type;
    the dispersion every median was taken over lives here, one row per arm.
    """

    cells, any_prov = _t2_readings()
    games = sorted(dl.GAMES, key=dl.num_infosets)
    stats_readers = {
        "graph": lambda g: dl.iterbench_stats(g, graph=True)[0],
        "eager": lambda g: dl.iterbench_stats(g, graph=False)[0],
        "vanilla": lambda g: dl.e2e_stats(g, "ours_cuda", variant="cfr")[0],
        "ours_cpu": lambda g: dl.e2e_stats(g, "ours_cpu")[0],
        "noregret_cuda": lambda g: dl.e2e_stats(g, "noregret_cuda")[0],
        "liteefg": lambda g: dl.e2e_stats(g, "liteefg")[0],
        "openspiel": lambda g: dl.e2e_stats(g, "openspiel")[0],
    }
    #: Row labels for this table carry their own group prefix, because the
    #: indentation that groups the engine configurations in T2 does not
    #: survive being read out of context here.
    prefixes = {
        "graph": "GPU-CFR graph",
        "eager": "GPU-CFR eager",
        "vanilla": "GPU-CFR vanilla CFR",
        "noregret_cuda": "Kim (2026)~\\cite{kim2026parallelizing}",
    }
    rows = []
    for label, _digits, arm in _T2_ARMS:
        reps = sorted({stats_readers[arm](g)["n"] for g in games} - {0})
        span = "--" if not reps else (f"{reps[0]}" if len(reps) == 1 else f"{reps[0]}--{reps[-1]}")
        worst_pct, worst_game = None, None
        iqr_pct = []
        for g in games:
            med, lo, hi, _ = cells[arm][g]
            if med is None or lo is None or hi is None:
                continue
            pct = 100.0 * (hi - lo) / med
            if worst_pct is None or pct > worst_pct:
                worst_pct, worst_game = pct, g
            iqr = stats_readers[arm](g).get("iqr")
            if iqr is not None and med:
                iqr_pct.append(100.0 * iqr / med)
        widest = (
            "--"
            if worst_pct is None
            else f"{worst_pct:.0f}\\% ({dl.GAME_LABELS[worst_game]})"
        )
        iqr_col = "--" if not iqr_pct else f"{max(iqr_pct):.0f}\\%"
        name = prefixes.get(arm, label.replace("\\quad ", ""))
        rows.append(f"{name} & {span} & {iqr_col} & {widest} \\\\")
    note = (
        " $^\\dag$~Provisional (pre-final-campaign) measurement, to be replaced."
        if any_prov
        else ""
    )
    body = "\n".join(rows)
    # The disclosure goes to its own snippet so the appendix can state it in
    # running text instead of the caption, and still have it generated from the
    # loader rather than typed by hand.
    _write("SNIPPET_exclusions.tex", _exclusion_sentence().strip() + "\n")
    _write(
        "TABLE_T2b_spread.tex",
        f"""\\begin{{table*}}[t]
\\centering
\\caption{{Dispersion behind the \\cref{{tab:matrix}} medians. Columns are
independent maxima across games, relative to each game's median;
parentheses identify the range-maximizing game.{note}}}
\\label{{tab:spread}}
{{
\\setlength{{\\tabcolsep}}{{4pt}}
\\begin{{tabular}}{{lrrl}}
\\toprule
Arm & Reps & IQR & $\\max-\\min$ \\\\
\\midrule
{body}
\\bottomrule
\\end{{tabular}}}}
\\end{{table*}}
""",
    )


def table_t4_memory() -> None:
    rows, any_prov = [], False
    for g in sorted(dl.GAMES, key=dl.num_infosets):
        alloc, prov = dl.e2e_memory(g, "ours_cuda", "gpu_peak_allocated_mb")
        reserved, _ = dl.e2e_memory(g, "ours_cuda", "gpu_peak_reserved_mb")
        if alloc["median"] is None:
            continue
        any_prov |= not dl.is_gated(prov)
        mark = "" if dl.is_gated(prov) else "$^\\dag$"
        rows.append(
            f"{dl.GAME_LABELS[g]} & {dl.num_infosets(g):,} & "
            f"{alloc['median']:.1f}{mark} & {reserved['median']:.0f}{mark} & {alloc['n']} \\\\"
        )
    body = "\n".join(rows)
    _write(
        "TABLE_T4_memory.tex",
        f"""\\begin{{table}}[t]
\\centering
\\caption{{Peak GPU memory (MiB) during a 1000-iteration CFR$^+$ solve (float32),
median over $n$ independent runs. Reserved memory includes the private
CUDA-graph capture pool.}}
\\label{{tab:memory}}
{{
\\setlength{{\\tabcolsep}}{{3.5pt}}
\\begin{{tabular}}{{lrrrr}}
\\toprule
Game & Infosets & Peak alloc.\\ & Peak resv.\\ & $n$ \\\\
\\midrule
{body}
\\bottomrule
\\end{{tabular}}}}
\\end{{table}}
""",
    )


def table_t6_overhead() -> None:
    records, _ = dl.overhead()
    if not records:
        _write(
            "TABLE_T6_overhead.tex",
            """\\begin{table}[t]
\\centering
\\caption{One-time cost decomposition (build / warmup / capture / steady state).
PENDING GATED DATA --- regenerated automatically once
\\texttt{ablation/overhead\\_probe.jsonl} lands.}
\\label{tab:overhead}
\\begin{tabular}{l}
\\toprule
(pending) \\\\
\\bottomrule
\\end{tabular}
\\end{table}
""",
        )
        return
    # One row per game, not per repetition: the probe runs 20 reps of each game and
    # emitting them all would make a 80-row table that says the same thing 20 times.
    by_game: dict[str, list[dict]] = {}
    for r in records:
        by_game.setdefault(r["game"], []).append(r)

    rows = []
    reps = set()
    for game, group in sorted(by_game.items(), key=lambda kv: dl.num_infosets(kv[0])):
        reps.add(len(group))
        cells = [dl.GAME_LABELS.get(game, game), f"{dl.num_infosets(game):,}"]
        for key, scale, digits in (
            ("build_sec", 1.0, 2),
            ("warmup3_sec", 1e3, 1),
            ("capture_plus_first_replay_sec", 1e3, 1),
            ("steady_ms_per_iter", 1.0, 3),
        ):
            vals = [r[key] * scale for r in group]
            summary = dl.summarize(vals)
            # The probe records these at 0.1 ms resolution, so the fixed
            # three-decimal convention of _fmt would only append zeros here.
            if key == "build_sec":
                cells.append(_fmt(summary["median"]))
            else:
                # Even-n medians land on .x5 ties; round half up, not to even.
                q = Decimal(1).scaleb(-digits)
                cells.append(str(Decimal(repr(summary["median"])).quantize(q, ROUND_HALF_UP)))
        rows.append(" & ".join(cells) + " \\\\")
    body = "\n".join(rows)
    span = sorted(reps)
    reps_note = f"$n={span[0]}$" if len(span) == 1 else f"$n={span[0]}$--${span[-1]}$"
    _write(
        "TABLE_T6_overhead.tex",
        f"""\\begin{{table*}}[!t]
\\centering
\\caption{{One-time costs (CUDA, graph on): build (specification, compilation, solver construction; split in \\cref{{tab:lifecycle}}), three eager warmup iterations, graph capture with first replay, and steady-state iteration time; medians over {reps_note} processes.}}
\\label{{tab:overhead}}
\\begin{{tabular}}{{lrrrrr}}
\\toprule
Game & Infosets & Build (s) & Warmup (ms) & Capture (ms) & Steady (ms/iter) \\\\
\\midrule
{body}
\\bottomrule
\\end{{tabular}}
\\end{{table*}}
""",
    )


def main() -> None:
    table_t1_suite()
    table_t2_matrix()
    table_t2b_spread()
    table_t4_memory()
    table_t6_overhead()


if __name__ == "__main__":
    main()


==> figures/gen_tables_altexec.py <==
"""T12: alternative execution models on the same compiled dataflow.

Top block: iterations recorded per CUDA graph (1, 10, 100) under the paper's
torch 1.13.1 stack. Bottom block: the ladder re-measured under torch 2.5.1+cu121
in one process, plus the compiled eager body wrapped in ``torch.compile``
(Inductor, ``default`` and ``reduce-overhead`` modes). All cells are medians of
steady-state ms/iteration (CUDA events, 50 warmup, 1,000 timed iterations).
"""

from __future__ import annotations

from pathlib import Path

import data_loader as dl

HERE = Path(__file__).resolve().parent
GAMES = (("hunl_turn", "HUNL turn"), ("leduc_poker", "Leduc"))
UNROLL = (1, 10, 100)
T25_STAGES = (
    ("reference", "reference (eager)"),
    ("eager", "compiled, eager"),
    ("graph", "compiled, CUDA graph"),
    ("compile_default", "\\texttt{torch.compile} default"),
    ("compile_reduce_overhead", "\\texttt{torch.compile} reduce-overhead"),
)


def _cell(entry: dict | None) -> str:
    if entry is None or entry.get("median") is None:
        if entry and entry.get("status", "").startswith("error"):
            return "fails"
        return "--"
    return dl.sig3(entry["median"])


def main() -> None:
    unroll_rows = []
    for u in UNROLL:
        cells = []
        for game, _ in GAMES:
            data = dl.r6_unroll(game)
            if not data:
                raise RuntimeError(f"missing unroll sweep for {game}")
            cells.append(_cell(data.get(u)))
        unroll_rows.append(f"CUDA graph, {u} iteration{'s' if u != 1 else ''} per graph & "
                           + " & ".join(cells) + " \\\\")
    t25_rows = []
    versions = set()
    notes = []
    for stage, label in T25_STAGES:
        cells = []
        for game, _ in GAMES:
            data = dl.r6_torch25(game)
            entry = data.get(stage)
            cells.append(_cell(entry))
            if entry:
                versions.add(entry.get("torch_version"))
                if stage.startswith("compile") and entry.get("status") == "ok" and entry.get("compile_sec"):
                    notes.append((game, stage, entry["compile_sec"], entry.get("parity")))
        t25_rows.append(f"{label} & " + " & ".join(cells) + " \\\\")
    versions.discard(None)
    if len(versions) > 1:
        raise RuntimeError(f"torch 2.x ladder spans several builds: {sorted(versions)}")
    group = "\\multicolumn{3}{@{}l}{\\emph{%s}} \\\\"
    tex = (
        "\\begin{table}[t]\n\\centering\n"
        "\\caption{Alternative execution models on the compiled dataflow, steady-state\n"
        "ms/iteration (medians). Top: iterations recorded per CUDA graph under the paper's\n"
        "PyTorch 1.13.1 stack. Bottom: the ladder re-measured under PyTorch 2.5.1+cu121, and\n"
        "the same iteration body under \\texttt{torch.compile}; ``fails'' marks a\n"
        "configuration Inductor could not compile (\\cref{app:profile}).}\n"
        "\\label{tab:altexec}\n{\n\\setlength{\\tabcolsep}{3pt}\n"
        "\\begin{tabular*}{\\columnwidth}{@{\\extracolsep{\\fill}}lrr@{}}\n\\toprule\n"
        "Execution model & HUNL turn & Leduc \\\\\n\\midrule\n"
        + group % "PyTorch 1.13.1" + "\n"
        + "\n".join(unroll_rows)
        + "\n\\midrule\n" + group % "PyTorch 2.5.1+cu121" + "\n"
        + "\n".join(t25_rows)
        + "\n\\bottomrule\n\\end{tabular*}}\n\\end{table}\n"
    )
    (HERE / "TABLE_T12_altexec.tex").write_text(tex)
    print("Saved TABLE_T12_altexec.tex", notes)


if __name__ == "__main__":
    main()


==> figures/gen_tables_convergence.py <==
"""Generate the twelve-game CPU convergence matrix table (T9).

This remains a separate entry point because it uses the update-rule archive rather
than the eight-game timing records consumed by ``gen_tables.py``. ``run_all.sh``
invokes both generators.

Run: python figures/gen_tables_convergence.py
"""

from __future__ import annotations

import statistics
from pathlib import Path

import data_loader as dl

OUT = Path(__file__).resolve().parent


def _write(name: str, body: str) -> None:
    path = OUT / name
    path.write_text(body)
    print(f"Saved: {path}")


def _cell(value: float | None, *, best: bool) -> str:
    """One exploitability entry, bolded when it is the tightest in its row.

    Scientific notation throughout: the column spans five orders of magnitude
    across rules on the same tree, and a fixed-point rendering would either
    truncate the tight cells to zero or pad the loose ones unreadably.
    """

    if value is None:
        return "--"
    if value == 0.0:
        # ``f"{0.0:.2e}"`` is ``0.00e+00``, which the formatter below would turn
        # into ``0.00x10^0`` -- a rendering of the number one. An exact zero is a
        # real reading (the evaluator's float32 floor), so it prints as itself.
        return "$0$"
    mantissa, exponent = f"{value:.2e}".split("e")
    body = f"{mantissa}\\!\\times\\!10^{{{int(exponent)}}}"
    # ``\textbf`` around a math group does not bold digits -- math mode selects
    # its own font -- so the emphasis has to happen inside, via ``\mathbf``.
    return f"$\\mathbf{{{body}}}$" if best else f"${body}$"


def _is_saturated(game: str) -> bool:
    """Whether a game is solved to the evaluator's floor under either order.

    A game whose reported exploitability is exactly zero for some rule at T=1000
    cannot be ranked (ties among zeros), so such a row is rendered without emphasis
    and the caption says why. With the float64 evaluator of the 2026-09-04 rerun no
    game reaches the floor; the guard is kept for future data refreshes.
    """

    return any(
        dl.convergence(game, v, order)[0] == 0.0
        for v in dl.CONVERGENCE_VARIANTS
        for order in ("sim", "alt")
    )


def _row(game: str, order: str) -> tuple[str, str | None]:
    """A table row for one game, plus the winning rule's name."""

    values = {v: dl.convergence(game, v, order)[0] for v in dl.CONVERGENCE_VARIANTS}
    usable = {v: x for v, x in values.items() if x is not None}
    winner = min(usable, key=usable.get) if usable else None
    if winner is not None and usable[winner] == 0.0:
        winner = None
    cells = " & ".join(
        _cell(values[v], best=(v == winner)) for v in dl.CONVERGENCE_VARIANTS
    )
    return cells, winner


def table_t9_convergence() -> None:
    alt_grid, alt_prov = dl.convergence_matrix("alt")
    sim_grid, sim_prov = dl.convergence_matrix("sim")

    rows = []
    for game in dl.CONVERGENCE_GAMES:
        alt_cells, _ = _row(game, "alt")
        sim_cells, _ = _row(game, "sim")
        rows.append(
            f"{dl.CONVERGENCE_GAME_LABELS[game]} & {alt_cells} & {sim_cells} \\\\"
        )

    headers = " & ".join(dl.VARIANT_LABELS[v] for v in dl.CONVERGENCE_VARIANTS)
    ncols = len(dl.CONVERGENCE_VARIANTS)
    # The caption spells the rule count so it cannot disagree with the header row.
    ncols_word = {3: "three", 4: "four", 5: "five", 6: "six"}.get(ncols, str(ncols))

    # The work-charged tally moved from the caption into the appendix text
    # (D_extra_results.tex, "it remains better in 41 of 48 cells"). Recompute here and
    # fail loud if the grid drifts, so the hand-written sentence cannot go stale.
    ranked = [g for g in dl.CONVERGENCE_GAMES if not _is_saturated(g)]
    gains = [
        dl.convergence(g, v, "sim")[0] / dl.convergence(g, v, "alt")[0]
        for g in ranked
        for v in dl.CONVERGENCE_VARIANTS
        if dl.convergence(g, v, "alt")[0] and dl.convergence(g, v, "sim")[0]
    ]
    n_win = sum(1 for x in gains if x / 2 > 1)
    if (n_win, len(gains)) != (41, 48):
        raise RuntimeError(
            f"work-charged tally is now {n_win} of {len(gains)}; update the"
            " hard-coded sentence in paper/sections/D_extra_results.tex before regenerating"
        )
    # Equal-iteration comparison: alternating is tighter everywhere except the four
    # Dark Hex cells, where both orders sit within 1.3e-6 of zero (D_extra_results.tex,
    # "tighter in 44 of the 48 ... the four exceptions are on Dark Hex").
    not_tighter = [
        (g, v)
        for g in ranked
        for v in dl.CONVERGENCE_VARIANTS
        if dl.convergence(g, v, "alt")[0] and dl.convergence(g, v, "sim")[0]
        and dl.convergence(g, v, "sim")[0] / dl.convergence(g, v, "alt")[0] <= 1
    ]
    if len(not_tighter) != 4 or {g for g, _ in not_tighter} != {"dark_hex_2x2"}:
        raise RuntimeError(
            f"equal-iteration exceptions are now {not_tighter}; update the 'tighter in"
            " 44 of the 48' sentence in D_extra_results.tex before regenerating"
        )
    dark_hex_max = max(
        dl.convergence("dark_hex_2x2", v, o)[0]
        for v in dl.CONVERGENCE_VARIANTS for o in ("sim", "alt")
    )
    if dark_hex_max > 1.3e-6:
        raise RuntimeError(f"Dark Hex exploitability {dark_hex_max} exceeds the 1.3e-6 quoted in D_extra_results.tex")

    saturated = [g for g in dl.CONVERGENCE_GAMES if _is_saturated(g)]
    if saturated:
        names = ", ".join(dl.CONVERGENCE_GAME_LABELS[g] for g in saturated)
        sat_note = (
            f" {names} sits at the evaluator floor for several rules, so no rule"
            " is marked there."
        )
    else:
        sat_note = ""

    provs = {alt_prov, sim_prov}
    if "nonreproducible" in provs:
        note = (
            " A cell that did not reproduce across repetitions is withheld and reads"
            " ``--''."
        )
    elif "incomplete" in provs:
        note = " Cells still pending read ``--''."
    else:
        note = ""

    _write(
        "TABLE_T9_convergence.tex",
        f"""\\begin{{table*}}[t]
\\centering
\\caption{{Exploitability after $1{{,}}000$ iterations for {ncols_word} update rules
under both update orders, all on the same compiled engine. Bold marks the tightest
rule per game and order; cells are bit-reproducible CPU measurements, and a
repetition disagreement withholds the cell.{sat_note}{note}}}
\\label{{tab:convergence}}
{{
\\setlength{{\\tabcolsep}}{{4pt}}
\\begin{{tabular}}{{l{'r' * ncols}{'r' * ncols}}}
\\toprule
 & \\multicolumn{{{ncols}}}{{c}}{{Alternating}} & \\multicolumn{{{ncols}}}{{c}}{{Simultaneous}} \\\\
\\cmidrule(lr){{2-{1 + ncols}}} \\cmidrule(lr){{{2 + ncols}-{1 + 2 * ncols}}}
Game & {headers} & {headers} \\\\
\\midrule
{chr(10).join(rows)}
\\bottomrule
\\end{{tabular}}}}
\\end{{table*}}
""",
    )


def report() -> None:
    """Print the rankings the prose has to match, so a claim cannot drift.

    Saturated games are held out of every aggregate here for the same reason the
    table does not mark them: their rule ordering is a tie among zeros.
    """

    ranked = [g for g in dl.CONVERGENCE_GAMES if not _is_saturated(g)]
    held = [g for g in dl.CONVERGENCE_GAMES if _is_saturated(g)]
    if held:
        print("held out (solved to the float32 floor): " + ", ".join(held))

    for order in ("alt", "sim"):
        print(f"\n=== {order} rankings (tightest first) ===")
        for game in ranked:
            ranking = dl.convergence_ranking(game, order)
            if not ranking:
                print(f"  {game:18s} (no usable cells)")
                continue
            chain = " < ".join(v for v, _ in ranking)
            print(f"  {game:18s} {chain}")
        firsts = [
            g
            for g in ranked
            if dl.convergence_ranking(g, order)
            and dl.convergence_ranking(g, order)[0][0] == "pcfr_plus"
        ]
        print(f"  -> PCFR+ tightest on {len(firsts)}/{len(ranked)}")

    print("\n=== alternating gain (sim/alt) per rule ===")
    for game in ranked:
        parts = []
        for variant in dl.CONVERGENCE_VARIANTS:
            alt, _ = dl.convergence(game, variant, "alt")
            sim, _ = dl.convergence(game, variant, "sim")
            if alt and sim:
                parts.append(f"{variant}={sim / alt:.2f}x")
        if parts:
            print(f"  {game:18s} " + "  ".join(parts))

    print("\n=== alternating gain, median over games ===")
    for variant in dl.CONVERGENCE_VARIANTS:
        gains = []
        for game in ranked:
            alt, _ = dl.convergence(game, variant, "alt")
            sim, _ = dl.convergence(game, variant, "sim")
            if alt and sim:
                gains.append(sim / alt)
        if gains:
            print(
                f"  {variant:10s} median={statistics.median(gains):7.1f}x"
                f"  min={min(gains):6.1f}x  max={max(gains):7.1f}x  n={len(gains)}"
            )


def main() -> None:
    table_t9_convergence()
    report()


if __name__ == "__main__":
    main()


==> figures/gen_tables_crossframework.py <==
"""Generate the cross-framework rule-ranking table (T10).

Why this table exists. T9 sweeps four update rules under both update orders and
reports which converges tightest. Every cell in it comes from one engine: ours. It
therefore supports a claim about our implementation of those rules, and the paper
reads it as a claim about the rules. This table puts two independent
implementations beside ours on the same rules, games and iteration count, so the
ranking can be checked rather than assumed.

What it can and cannot show. Two things differ between backends and neither can be
configured away:

  Update order. Only our engine accepts an order. LiteEFG fixes it per rule
  inside each graph module; OpenSpiel hardcodes alternating updates in all
  three of its solver constructors. So the grid is sparse by construction, and a
  blank from a backend limitation is rendered differently from one we did not
  measure.

  Averaging. Exploitability at a finite T is a property of the rule and of which
  iterate is scored, and the backends disagree among themselves: LiteEFG's presets
  use a uniform average for CFR, linear for CFR+/PCFR+ and the last iterate for
  DCFR, while OpenSpiel's CFRSolver averages uniformly and its other two linearly.
  This table prints each cell's averaging instead of pretending it is held fixed.

Consequently the table's claim is about the ORDERING of rules within each
backend's own column, not about absolute exploitability across columns: a
cross-column difference mixes the implementation with the averaging, and this
campaign cannot separate them. The rule set is therefore the four every backend
here can be asked for; ``data_loader.CONVERGENCE_VARIANTS`` documents what the
archive holds beyond it.

Run: python figures/gen_tables_crossframework.py
"""

from __future__ import annotations

from pathlib import Path

import data_loader as dl

OUT = Path(__file__).resolve().parent

BACKENDS = ("ours", "liteefg", "openspiel")

ORDER_LABELS = {"alt": "alternating", "sim": "simultaneous"}

#: Table-row labels, citing each baseline where it appears in the table. The
#: caption's agreement prose uses the plain names below instead, so the same
#: reference is not typeset a dozen extra times inside one caption.
BACKEND_LABELS = {
    "ours": "Ours",
    "liteefg": "LiteEFG~\\cite{liu2024liteefg}",
    "openspiel": "OpenSpiel~\\cite{lanctot2019openspiel}",
}

BACKEND_PLAIN = {
    "ours": "Ours",
    "liteefg": "LiteEFG",
    "openspiel": "OpenSpiel",
}

#: Short tags for the averaging each cell scored, kept to two characters so a
#: column of them stays readable. ``see-update-rules`` is our own arm, documented
#: in ``solvers/update_rules.py`` and identical across the row, so it needs no tag.
AVERAGING_TAGS = {
    "avg-iterate": "u",
    "linear-avg-iterate": "l",
    "last-iterate": "z",
    "see-update-rules": "",
}


def _write(name: str, body: str) -> None:
    path = OUT / name
    path.write_text(body)
    print(f"Saved: {path}")


def _cell(value: float | None, averaging: str | None, prov: str, *, best: bool) -> str:
    """One exploitability entry with its averaging tag.

    ``n/a`` marks a backend that cannot produce the cell -- the rule is not
    implemented, or not runnable at that order. ``--`` stays reserved for a
    measurement we have not taken, so the two are never confused.
    """

    if prov == "unsupported":
        return "n/a"
    if prov == "nonreproducible":
        return "$\\ne$"
    if value is None:
        return "--"
    if value == 0.0:
        return "$0$"
    mantissa, exponent = f"{value:.2e}".split("e")
    body = f"{mantissa}\\!\\times\\!10^{{{int(exponent)}}}"
    tag = AVERAGING_TAGS.get(averaging or "", "")
    suffix = f"$^{{\\mathrm{{{tag}}}}}$" if tag else ""
    inner = f"$\\mathbf{{{body}}}$" if best else f"${body}$"
    return inner + suffix


def _scores(game: str, backend: str, order: str) -> dict[str, float]:
    """Return usable rule scores for one backend, game, and update order."""

    scores = {}
    for variant in dl.CONVERGENCE_VARIANTS:
        value, _, prov = dl.crossframework(game, backend, variant, order)
        if prov == "final_v4" and value is not None:
            scores[variant] = value
    return scores


def _unique_winner(
    scores: dict[str, float], candidates: set[str] | None = None
) -> str | None:
    """Return the unique minimum among at least two candidate rules."""

    eligible = {
        variant: value
        for variant, value in scores.items()
        if candidates is None or variant in candidates
    }
    if len(eligible) < 2:
        return None
    minimum = min(eligible.values())
    winners = [variant for variant, value in eligible.items() if value == minimum]
    return winners[0] if len(winners) == 1 else None


def _column(game: str, backend: str, order: str) -> tuple[list[str], list[str]]:
    """One backend's column for one game and order: cells, and its rule ranking.

    The ranking is the comparable quantity, so it is computed per column from that
    column's own cells. Absent and nonreproducible cells are dropped rather than
    sorted to an end, making a partial ranking short instead of wrong.
    """

    cells, scored = [], []
    for variant in dl.CONVERGENCE_VARIANTS:
        value, averaging, prov = dl.crossframework(game, backend, variant, order)
        if prov == "final_v4" and value is not None:
            scored.append((variant, value))
        cells.append((variant, value, averaging, prov))
    ranking = [v for v, _ in sorted(scored, key=lambda pair: pair[1])]
    winner = _unique_winner(dict(scored))
    rendered = [
        _cell(value, averaging, prov, best=(variant == winner))
        for variant, value, averaging, prov in cells
    ]
    return rendered, ranking


def _agreement() -> tuple[int, int, list[str], list[str]]:
    """Compare unique winners over each baseline's shared measured rules.

    Returns agreements, eligible comparisons, disagreement descriptions, and
    comparisons excluded because at least one side has no unique winner.
    """

    agree, total, notes, excluded = 0, 0, [], []
    for game in dl.CROSS_GAMES:
        for order in ("sim", "alt"):
            ours = _scores(game, "ours", order)
            for backend in BACKENDS:
                if backend == "ours":
                    continue
                theirs = _scores(game, backend, order)
                shared = set(ours) & set(theirs)
                if len(shared) < 2:
                    continue
                ours_winner = _unique_winner(ours, shared)
                theirs_winner = _unique_winner(theirs, shared)
                label = (
                    f"{BACKEND_PLAIN[backend]} on"
                    f" {dl.CONVERGENCE_GAME_LABELS.get(game, game)}"
                    f" under {ORDER_LABELS[order]} updates"
                )
                if ours_winner is None or theirs_winner is None:
                    excluded.append(label)
                    continue
                total += 1
                if ours_winner == theirs_winner:
                    agree += 1
                else:
                    notes.append(
                        f"{label}, where {dl.VARIANT_LABELS[theirs_winner]}"
                        f" leads instead of {dl.VARIANT_LABELS[ours_winner]}"
                    )
    return agree, total, notes, excluded


def _agreement_sentence(
    agree: int, total: int, notes: list[str], excluded: list[str]
) -> str:
    """Render the accounting as caption prose, so no count is written by hand.

    Every number here is the one the comparison produced. A literal in the caption
    would keep reading as a result after the data behind it moved.
    """

    if total == 0:
        return (
            " The cross-implementation comparison is not yet populated: no baseline"
            " column has a unique tightest rule over at least two shared rules."
        )
    sentence = (
        f" Among {total} two-sided comparisons with unique minima, {agree} agree"
    )
    if excluded:
        sentence += (
            f"; {len(excluded)} further comparisons are excluded for a tied minimum"
            " on at least one side"
        )
    sentence += "."
    if notes:
        head = "The disagreement is" if len(notes) == 1 else "The disagreements are"
        sentence += f" {head} " + "; ".join(notes) + "."
    return sentence


def table_t10_crossframework() -> None:
    rules = dl.CONVERGENCE_VARIANTS
    ncols = len(rules)
    blocks = []
    for order, order_label in (("alt", "Alternating updates"), ("sim", "Simultaneous updates")):
        rows = []
        for game_index, game in enumerate(dl.CROSS_GAMES):
            first = True
            for backend in BACKENDS:
                cells, _ = _column(game, backend, order)
                # A row whose every cell is a backend limitation carries no
                # information; dropping it keeps the sparsity legible.
                if all(c == "n/a" for c in cells):
                    continue
                label = dl.CONVERGENCE_GAME_LABELS.get(game, game) if first else ""
                first = False
                rows.append(f"{label} & {BACKEND_LABELS[backend]} & " + " & ".join(cells) + " \\\\")
            if game_index + 1 < len(dl.CROSS_GAMES):
                rows.append("\\addlinespace[2pt]")
        blocks.append(
            f"\\multicolumn{{{ncols + 2}}}{{c}}{{\\textit{{{order_label}}}}} \\\\\n"
            "\\midrule\n" + "\n".join(rows)
        )

    agreement_note = _agreement_sentence(*_agreement())

    headers = " & ".join(dl.VARIANT_LABELS[v] for v in rules)
    body = "\n\\midrule\n".join(blocks)

    _write(
        "TABLE_T10_crossframework.tex",
        f"""\\begin{{table*}}[t]
\\centering
\\caption{{Cross-implementation check of the rule ranking in \\cref{{tab:convergence}}
after $T=1000$ CFR CPU iterations on the six common games. Bold marks the tightest
rule within each backend and order; superscripts give the scoring (uniform
$\\mathrm{{u}}$, linear $\\mathrm{{l}}$, last-iterate $\\mathrm{{z}}$), ``n/a'' an
unsupported cell, ``--'' unmeasured, ``$\\ne$'' inconsistent
repetitions.{agreement_note}}}
\\label{{tab:crossframework}}
\\begin{{tabular}}{{ll{'r' * ncols}}}
\\toprule
Game & Implementation & {headers} \\\\
\\midrule
{body}
\\bottomrule
\\end{{tabular}}
\\end{{table*}}
""",
    )


if __name__ == "__main__":
    table_t10_crossframework()


==> figures/gen_tables_kernels.py <==
"""T15: hand-fused Triton kernels against the compiled tensor path, one stack.

All four arms run in one process under the torch 2.5.1+cu121 stack that ships
Triton, with the ``iter_bench`` protocol (CUDA events, 50 warmup, 1,000 timed
iterations, one fresh solver per repetition). Cells are median ms/iteration
over repetitions; the launch column counts kernels (Triton arms) or Aten
operations (generic arms) per iteration.
"""

from __future__ import annotations

from pathlib import Path

import data_loader as dl

HERE = Path(__file__).resolve().parent
GAMES = (
    ("leduc_poker", "Leduc"),
    ("liars_dice", "Liar's Dice"),
    ("battleship", "Battleship"),
    ("hunl_river", "HUNL river"),
    ("hunl_turn", "HUNL turn"),
)
ARMS = (
    ("eager", "eager"),
    ("graph", "graph"),
    ("triton_eager", "eager"),
    ("triton_graph", "graph"),
)


def _cell(entry: dict | None) -> str:
    if entry is None or entry.get("median") is None:
        return "--"
    return dl.sig3(entry["median"])


def main() -> None:
    rows = []
    versions: set[str] = set()
    parity: list[tuple[str, float, float]] = []
    for game, label in GAMES:
        data = dl.r6_kernel_bench(game)
        if not data:
            continue
        cells = []
        launches = []
        for arm, _ in ARMS:
            entry = data.get(arm)
            cells.append(_cell(entry))
            if entry:
                versions.add(f"{entry.get('torch_version')}/{entry.get('triton_version')}")
                launches.append(str(entry.get("launches", "--")))
                if arm == "triton_graph" and entry.get("parity") is not None:
                    parity.append((label, entry["parity"], entry.get("regret_max_abs", 0.0)))
        graph_e = data.get("graph")
        tri_g = data.get("triton_graph")
        gain = "--"
        if graph_e and tri_g and graph_e.get("median") and tri_g.get("median"):
            gain = f"{dl.sig3(graph_e['median'] / tri_g['median'])}$\\times$"
        rows.append(f"{label} & {launches[0] if launches else '--'} & {launches[-1] if launches else '--'} & " + " & ".join(cells) + f" & {gain} \\\\")
    if not rows:
        tex = (
            "\\begin{table*}[t]\n\\centering\n"
            "\\caption{PROVISIONAL: fused-kernel table awaiting the final campaign.}\n"
            "\\label{tab:kernels}\n{\\begin{tabular}{lr}\\toprule Game & -- \\\\ \\midrule -- & -- \\\\ \\bottomrule\\end{tabular}}\n\\end{table*}\n"
        )
        (HERE / "TABLE_T15_kernels.tex").write_text(tex)
        print("Saved: TABLE_T15_kernels.tex  [PROVISIONAL]")
        return
    if len(versions) > 1:
        raise RuntimeError(f"kernel bench spans several stacks: {sorted(versions)}")
    tex = (
        "\\begin{table*}[t]\n\\centering\n"
        "\\caption{Hand-fused Triton kernels against the compiled tensor path on the same\n"
        "stack (PyTorch 2.5.1+cu121, Triton 3.1.0, A100). Steady-state ms/iteration, medians\n"
        "over ten processes; \\emph{ops} counts Aten operations per iteration on the generic\n"
        "path and \\emph{kern.}\\ kernel launches on the fused path; \\emph{graph} is CUDA graph replay. The fused kernels compute one depth level\n"
        "of the forward or backward pass per launch and fuse regret matching, the regret\n"
        "update and the average-strategy update into one kernel each; the last column is the\n"
        "gain of fusion on top of graph replay.}\n"
        "\\label{tab:kernels}\n{\n\\setlength{\\tabcolsep}{3pt}\n"
        "\\begin{tabular}{lrrrrrrr}\n\\toprule\n"
        " & & & \\multicolumn{2}{c}{compiled} & \\multicolumn{2}{c}{fused Triton} & \\\\\n"
        "\\cmidrule(lr){4-5}\\cmidrule(lr){6-7}\n"
        "Game & Ops & Kern.\\ & " + " & ".join(label for _, label in ARMS) + " & Gain \\\\\n\\midrule\n"
        + "\n".join(rows)
        + "\n\\bottomrule\n\\end{tabular}}\n\\end{table*}\n"
    )
    out = HERE / "TABLE_T15_kernels.tex"
    out.write_text(tex)
    print(f"Saved: {out}")
    for label, diff, scale in parity:
        print(f"parity {label}: max|dR| = {diff:.3g} (max|R| = {scale:.3g})")


if __name__ == "__main__":
    main()


==> figures/gen_tables_lifecycle.py <==
"""T14: solver lifecycle costs and the amortisation of repeated solves.

Reads the ``lifecycle_bench`` records (one per repetition) for the HUNL turn
subgame and Libratus endgame 4 and reports medians over repetitions for every
phase a caller pays, plus the measured wall-clock of 1, 2, 10 and 100
back-to-back solves that reuse one solver through ``reset`` and in-place input
updates, against the rebuild-per-solve model.
"""

from __future__ import annotations

from pathlib import Path

import data_loader as dl

HERE = Path(__file__).resolve().parent
GAMES = (("hunl_turn", "HUNL turn"), ("libratus_subgame4", "Endgame 4"))
PHASES = (
    ("spec_sec", "Game spec: build / load / parse", "s"),
    ("construct_sec", "Compile + solver construction", "s"),
    ("warmup_sec", "Eager warmup (3 iterations)", "s"),
    ("capture_plus_first_replay_sec", "Graph capture + first replay", "s"),
    ("first_replay_sec", "First steady replay", "ms"),
    ("steady_ms_per_iter", "Steady-state iteration", "ms"),
    ("reset_sec", "\\texttt{reset()}", "ms"),
    ("set_payoffs_sec", "\\texttt{set\\_payoffs} (H2D + template)", "ms"),
    ("set_root_chance_sec", "\\texttt{set\\_root\\_chance}", "ms"),
    ("set_root_ranges_sec", "\\texttt{set\\_root\\_ranges}", "ms"),
    ("solve_sec", "One 1{,}000-iteration solve", "s"),
)
MEMORY = (
    ("memory_after_capture", "peak_alloc_mb", "Peak allocated after capture"),
    ("memory_after_capture", "peak_reserved_mb", "Peak reserved after capture"),
    ("memory_final", "peak_alloc_mb", "Peak allocated, end of run"),
    ("memory_final", "peak_reserved_mb", "Peak reserved, end of run"),
)
COUNTS = ("1", "2", "10", "100")


def _med(xs: list[float]) -> float | None:
    if not xs:
        return None
    s = sorted(xs)
    n = len(s)
    return s[n // 2] if n % 2 else 0.5 * (s[n // 2 - 1] + s[n // 2])


def _fmt(v: float | None, unit: str) -> str:
    """Format a median: ``unit`` is the unit of ``v`` as passed in."""

    if v is None:
        return "--"
    if unit == "MB":
        return f"{v:.0f}\\,MiB"
    label = "ms" if unit == "ms" else "s"
    return f"{dl.sig3(v)}\\,{label}"


def _write_provisional(reason: str) -> None:
    """Placeholder so the paper compiles before the campaign lands."""

    tex = (
        "\\begin{table}[t]\n\\centering\n"
        "\\caption{PROVISIONAL: solver lifecycle table awaiting the final campaign (" + reason.replace("_", "\\_") + ").}\n"
        "\\label{tab:lifecycle}\n{\\begin{tabular}{lrr}\\toprule Phase & HUNL turn & Libratus endgame 4 \\\\ \\midrule -- & -- & -- \\\\ \\bottomrule\\end{tabular}}\n\\end{table}\n"
    )
    out = HERE / "TABLE_T14_lifecycle.tex"
    out.write_text(tex)
    print(f"Saved: {out}  [PROVISIONAL]")


def main() -> None:
    recs = {g: dl.lifecycle(g) for g, _ in GAMES}
    reps = {g: len(r) for g, r in recs.items()}
    if any(n == 0 for n in reps.values()):
        _write_provisional(f"missing lifecycle records: {reps}")
        return
    rows = []
    for key, label, unit in PHASES:
        cells = []
        for g, _ in GAMES:
            vals = [float(r[key]) for r in recs[g]]
            if key == "steady_ms_per_iter":
                cells.append(_fmt(_med(vals), "ms"))
            elif unit == "ms":
                cells.append(_fmt(_med([v * 1e3 for v in vals]), "ms"))
            else:
                cells.append(_fmt(_med(vals), unit))
        rows.append(f"{label} & " + " & ".join(cells) + " \\\\")
    mem_rows = []
    for section, key, label in MEMORY:
        cells = [_fmt(_med([float(r[section][key]) for r in recs[g] if r.get(section)]), "MB") for g, _ in GAMES]
        mem_rows.append(f"{label} & " + " & ".join(cells) + " \\\\")
    rep_rows = []
    for k in COUNTS:
        reuse = [_fmt(_med([float(r["repeated"][k]["reuse_plus_one_time_sec"]) for r in recs[g]]), "s") for g, _ in GAMES]
        rebuild = [_fmt(_med([float(r["repeated"][k]["rebuild_model_sec"]) for r in recs[g]]), "s") for g, _ in GAMES]
        rep_rows.append(f"{k} solve{'s' if k != '1' else ''}, reuse & " + " & ".join(reuse) + " \\\\")
        rep_rows.append(f"{k} solve{'s' if k != '1' else ''}, rebuild & " + " & ".join(rebuild) + " \\\\")
    spread = [max(float(r["per_solve_spread_frac"]) for r in recs[g]) for g, _ in GAMES]
    n_txt = ", ".join(f"{label}: {reps[g]}" for g, label in GAMES)
    tex = (
        "\\begin{table}[t]\n\\centering\n"
        "\\caption{Solver lifecycle on the A100 (CFR$^{+}$, float32, CUDA graph; medians over\n"
        f"independent processes, {n_txt}). Top: one-time and per-call phases. Middle: peak\n"
        "GPU memory. Bottom: measured wall-clock of $k$ back-to-back 1{,}000-iteration solves\n"
        "that reuse one solver through \\texttt{reset()} plus a payoff and root-range update\n"
        "before every solve after the first (one-time cost included), against a model estimate\n"
        "for $k$ independent build-and-solve cycles. Per-solve time varied by at most "
        + " / ".join(f"{100 * s:.1f}\\%" for s in spread)
        + " across the 100 reused solves.}\n"
        "\\label{tab:lifecycle}\n{\n\\setlength{\\tabcolsep}{3pt}\n"
        "\\begin{tabular}{lrr}\n\\toprule\n"
        "Phase & " + " & ".join(label for _, label in GAMES) + " \\\\\n\\midrule\n"
        + "\n".join(rows) + "\n\\midrule\n" + "\n".join(mem_rows) + "\n\\midrule\n" + "\n".join(rep_rows)
        + "\n\\bottomrule\n\\end{tabular}}\n\\end{table}\n"
    )
    out = HERE / "TABLE_T14_lifecycle.tex"
    out.write_text(tex)
    print(f"Saved: {out}")


if __name__ == "__main__":
    main()


==> figures/gen_tables_profile.py <==
"""T11: kernel-level profile of one CFR+ iteration (Nsight Systems + Nsight Compute).

Nsight Systems traces 100 steady-state iterations inside an NVTX window
(eager and graph mode); Nsight Compute replays every kernel of two eager
iterations with hardware counters. The unprofiled ms/iteration column is the
timing-matrix value so the profiler overhead is visible rather than hidden.
"""

from __future__ import annotations

from pathlib import Path

import data_loader as dl

HERE = Path(__file__).resolve().parent

GAMES = (("hunl_turn", "HUNL turn"), ("leduc_poker", "Leduc"))
A100_PEAK_GBS = 1935.0  # A100 80GB PCIe HBM2e, NVIDIA datasheet


def _fmt(v: float | None, digits: int = 2) -> str:
    return "--" if v is None else dl.sig3(v)


def main() -> None:
    nsys = dl.r6_nsys()
    ncu = dl.r6_ncu()
    ops = {r["game"]: r for r in dl.opcounts()[0]}
    rows = []
    for game, label in GAMES:
        for mode, mode_label in (("eager", "eager"), ("graph", "graph")):
            rec = nsys.get((game, mode))
            if rec is None:
                raise RuntimeError(f"missing Nsight Systems summary for {game}/{mode}")
            unprofiled, _, _, _ = dl.iterbench(game, graph=(mode == "graph"))
            launches = rec["cudaLaunchKernel_per_iter"] + rec["cudaGraphLaunch_per_iter"]
            rows.append(
                f"{label} & {mode_label} & {ops[game]['new_ops_per_iter']} & "
                f"{rec['kernels_per_iter']:.0f} & {launches:.0f} & "
                f"{dl.sig3(rec['kernel_time_ms_per_iter'])} & {100 * rec['gpu_busy_fraction']:.0f}\\% & "
                f"{_fmt(unprofiled, 3)} \\\\"
            )
    ncu_rows = []
    for game, label in GAMES:
        rec = ncu.get(game)
        if rec is None:
            raise RuntimeError(f"missing Nsight Compute summary for {game}")
        unprofiled, _, _, _ = dl.iterbench(game, graph=True)
        avg_gbs = rec["dram_mb_per_iter"] / 1e3 / (unprofiled / 1e3)
        ncu_rows.append(
            f"{label} & {rec['dram_mb_per_iter']:.0f} & {avg_gbs:.0f} ({100 * avg_gbs / A100_PEAK_GBS:.0f}\\%) & "
            f"{rec['dram_pct_peak_timeweighted']:.0f}\\% & {rec['sm_pct_peak_timeweighted']:.0f}\\% & "
            f"{100 * rec['kernels_under_one_wave_frac']:.0f}\\% \\\\"
        )
    top = nsys[("hunl_turn", "graph")]["top_kernels"]
    share = {t["name"]: t for t in top}
    gather = share.get("index (gather)", {"time_share": 0.0, "count_per_iter": 0})
    tex = (
        "\\begin{table*}[t]\n\\centering\n"
        "\\caption{Kernel-level profile of one steady-state CFR$^{+}$ iteration. Top: Nsight\n"
        "Systems over 100 iterations; \\emph{ops} are Aten operations, \\emph{launches} the\n"
        "host submissions per iteration (kernel launches plus graph launches), \\emph{busy}\n"
        "the fraction of the window with a kernel\n"
        "resident on the GPU. The last column (\\emph{unprof.}) is the unprofiled steady-state time in ms of\n"
        "\\cref{tab:matrix}; the tracer inflates eager launches. Bottom: Nsight Compute\n"
        "hardware counters over two eager iterations (the graph replays the same kernels); \\emph{MB/iter} is DRAM traffic per iteration,\n"
        "the achieved bandwidth divides the measured DRAM traffic by the unprofiled\n"
        "iteration time, and \\emph{<1 wave} is the share of kernels whose grid has fewer\n"
        "blocks than the A100's 108 SMs.}\n"
        "\\label{tab:profile}\n{\n\\setlength{\\tabcolsep}{3pt}\n"
        "\\begin{tabular*}{\\textwidth}{@{\\extracolsep{\\fill}}llrrrrrr@{}}\n\\toprule\n"
        "Game & Mode & Ops & Kern.\\ & Launch.\\ & Kern.\\ ms & Busy & Unprof.\\ \\\\\n\\midrule\n"
        + "\n".join(rows)
        + "\n\\bottomrule\n\\end{tabular*}}\n\n{\n\\setlength{\\tabcolsep}{3pt}\n"
        "\\begin{tabular*}{\\textwidth}{@{\\extracolsep{\\fill}}lrrrrr@{}}\n\\toprule\n"
        "Game & MB/iter & GB/s (\\% peak) & DRAM$_t$ & SM$_t$ & $<$1 wave \\\\\n\\midrule\n"
        + "\n".join(ncu_rows)
        + "\n\\bottomrule\n\\end{tabular*}}\n\\end{table*}\n"
    )
    (HERE / "TABLE_T11_profile.tex").write_text(tex)
    print(f"Saved TABLE_T11_profile.tex; gather kernels carry {100 * gather['time_share']:.0f}% of graph-mode GPU time "
          f"({gather['count_per_iter']:.0f}/iter on hunl_turn)")


if __name__ == "__main__":
    main()


==> figures/gen_tables_rules.py <==
"""T16: what each update rule adds to the generated operation schedule.

Reads the per-rule op-count audit (``opcount_rules.py``: Aten-op counting under
TorchDispatchMode, load-immune) and reports, per rule, the operations per
iteration on two games, the rule's constant delta against CFR$^{+}$, the Aten
operations it adds or removes, and whether its body captured into a CUDA graph.
"""

from __future__ import annotations

from pathlib import Path

import data_loader as dl

HERE = Path(__file__).resolve().parent
GAMES = (("leduc_poker", "Leduc"), ("hunl_turn", "HUNL turn"))
RULES = (
    ("cfr", "CFR"),
    ("cfr_plus", "CFR$^{+}$"),
    ("pcfr_plus", "PCFR$^{+}$"),
    ("dcfr", "DCFR"),
)


def _ops_summary(rec: dict) -> str:
    """Condensed schedule difference: kinds touched and the three largest additions."""

    added = rec.get("ops_added_vs_cfr_plus", {})
    removed = rec.get("ops_removed_vs_cfr_plus", {})
    if not added and not removed:
        return "baseline"

    def short(name: str) -> str:
        return name.replace("aten.", "").split(".")[0].rstrip("_").replace("_", "\\_")

    top = sorted(added.items(), key=lambda kv: (-kv[1], kv[0]))[:3]
    parts = [f"{n}$\\times$\\texttt{{{short(k)}}}" for k, n in top]
    text = f"{len(added)} kinds added" + (f", {len(removed)} removed" if removed else "")
    if top:
        text += " (" + ", ".join(parts) + ", \\ldots)"
    return text


def main() -> None:
    rows_all, prov = dl.opcount_rules()
    if not rows_all:
        tex = (
            "\\begin{table*}[t]\n\\centering\n"
            "\\caption{PROVISIONAL: per-rule schedule table awaiting the final campaign.}\n"
            "\\label{tab:rules}\n{\\begin{tabular}{lr}\\toprule Rule & -- \\\\ \\midrule -- & -- \\\\ \\bottomrule\\end{tabular}}\n\\end{table*}\n"
        )
        (HERE / "TABLE_T16_rules.tex").write_text(tex)
        print("Saved: TABLE_T16_rules.tex  [PROVISIONAL]")
        return
    by = {(r["game"], r["variant"]): r for r in rows_all}
    rows = []
    deltas_consistent = True
    for rule, label in RULES:
        cells = []
        deltas = set()
        captured = set()
        rec_any = None
        for game, _ in GAMES:
            rec = by.get((game, rule))
            if rec is None:
                cells.append("--")
                continue
            rec_any = rec
            cells.append(str(rec["ops_per_iter"]))
            deltas.add(int(rec["ops_delta_vs_cfr_plus"]))
            captured.add(rec.get("cuda_graph_active"))
        if len(deltas) > 1:
            deltas_consistent = False
        delta = f"{'+' if max(deltas) > 0 else ''}{max(deltas)}" if deltas else "--"
        cap = "yes" if captured == {True} else ("no" if False in captured else "--")
        summary = _ops_summary(rec_any) if rec_any else "--"
        rows.append(f"{label} & " + " & ".join(cells) + f" & {delta} & {cap} & {summary} \\\\")
    note = ("The delta is identical on both games: rule logic touches only the slot vectors, so its\n"
            "cost is independent of tree size." if deltas_consistent else
            "The delta differs between the two games.")
    tex = (
        "\\begin{table*}[t]\n\\centering\n"
        "\\caption{Generated operation schedule per update rule (Aten operations per iteration,\n"
        "counted under \\texttt{TorchDispatchMode}, load-immune). $\\Delta$ is the rule's\n"
        "difference from CFR$^{+}$; the last column lists the operations the rule adds to or\n"
        "removes from the CFR$^{+}$ schedule; \\emph{graph} records whether the rule's iteration\n"
        f"body captured into a CUDA graph on the A100. {note}}}\n"
        "\\label{tab:rules}\n{\n\\setlength{\\tabcolsep}{4pt}\n"
        "\\begin{tabular}{lrrrcl}\n\\toprule\n"
        "Rule & " + " & ".join(label for _, label in GAMES) + " & $\\Delta$ & Graph & Schedule difference vs.\\ CFR$^{+}$ \\\\\n\\midrule\n"
        + "\n".join(rows)
        + "\n\\bottomrule\n\\end{tabular}}\n\\end{table*}\n"
    )
    out = HERE / "TABLE_T16_rules.tex"
    out.write_text(tex)
    print(f"Saved: {out}")


if __name__ == "__main__":
    main()


==> figures/gen_tables_threeway.py <==
"""Generate the poker head-to-head tables (T7 river, T8 Libratus endgame 4).

Reads the three-way result JSONL directly rather than through ``data_loader``:
these cells come from a targeted campaign on games no baseline can instantiate
without our export, not from the main gated matrix, so they have their own
directory and their own per-cell counts.

Every printed number, including the value-agreement verdict, is derived here from
the archived records; nothing is typed into the LaTeX by hand.
"""

from __future__ import annotations

import math
import sys
from dataclasses import replace
from pathlib import Path

OUT = Path(__file__).resolve().parent
# Absolute results root, matching data_loader.ROOT: deriving the repo from the
# figures directory's depth breaks as soon as the tree is copied elsewhere.
PAPER_RESULTS = Path("/home/liboning/RLCFR/rlhunl/project_gpu_cfr/results/paper")
RESULTS = PAPER_RESULTS / "river_threeway_v4"

sys.path.insert(0, str(PAPER_RESULTS))

from threeway_agreement import Arm, check_group, deduplicate, load_arms  # noqa: E402
import data_loader as dl  # noqa: E402

#: Display order and labels, matching the backend names used in the body text.
SOLVER_LABEL = {
    "gpu_cfr_plus": "GPU-CFR (CUDA)",
    "noregret_plus": "Kim (2026)~\\cite{kim2026parallelizing}, GPU",
    "liteefg_plus": "LiteEFG~\\cite{liu2024liteefg}",
}
SOLVER_ORDER = ("gpu_cfr_plus", "noregret_plus", "liteefg_plus")


def _write(name: str, body: str) -> None:
    path = OUT / name
    path.write_text(body)
    print(f"Saved: {path}")


def _sci(value: float, digits: int = 3) -> str:
    """Format for math mode, promoting exponents to ``\\times 10^{n}``.

    ``f"{8.5e-5:.3g}"`` gives ``8.55e-05``, which sets as an italic ``e`` inside
    ``$...$``. Percent signs get the same treatment in :func:`_pct` because a bare
    ``%`` opens a LaTeX comment and would swallow the rest of the line.
    """

    if value == 0:
        return "0"
    exponent = math.floor(math.log10(abs(value)))
    if -1 <= exponent <= 2:
        # Fixed decimals keep three significant digits including trailing zeros
        # (10.0, not 10), which ``.3g`` would drop.
        return f"{value:.{2 - exponent}f}" if exponent < 2 else f"{value:.0f}"
    mantissa, exponent = f"{value:.{digits - 1}e}".split("e")
    return f"{mantissa} \\times 10^{{{int(exponent)}}}"


def _pct(fraction: float, digits: int = 0) -> str:
    return f"{fraction * 100:.{digits}f}\\%"


def _median_runs(arms: list[Arm]) -> list[Arm]:
    """One arm per (game, solver, iterations) carrying the median train time.

    ``deduplicate`` keeps the fastest repeat; the table reports the median of
    the repeats instead (the GPU-CFR cells have two runs, the baselines one).
    Only training time is replaced; quality metrics come from the fastest run.
    """

    by_key: dict[tuple[str, str, int], list[Arm]] = {}
    for arm in arms:
        by_key.setdefault((arm.game, arm.solver, arm.iterations), []).append(arm)
    out = []
    for group in by_key.values():
        rep = deduplicate(group)[0]
        times = sorted(a.train_sec for a in group if a.train_sec is not None)
        if times:
            mid = len(times) // 2
            med = times[mid] if len(times) % 2 else 0.5 * (times[mid - 1] + times[mid])
            rep = replace(rep, train_sec=med)
        out.append(rep)
    return sorted(out, key=lambda a: (a.game, a.iterations, a.solver))


def _runs_per_cell(game: str) -> dict[str, int]:
    paths = [str(p) for p in sorted(RESULTS.glob("*.jsonl")) if p.stat().st_size > 0]
    counts: dict[str, int] = {}
    for a in load_arms(paths):
        if a.game == game:
            counts[a.solver] = counts.get(a.solver, 0) + 1
    return counts


def _arms(game: str) -> list[Arm]:
    paths = [str(p) for p in sorted(RESULTS.glob("*.jsonl")) if p.stat().st_size > 0]
    arms = [a for a in _median_runs(load_arms(paths)) if a.game == game]
    if not arms:
        raise SystemExit(f"no rows with a reported value for {game} in {RESULTS}")
    return arms


def _groups(arms: list[Arm]) -> dict[int, list[Arm]]:
    """Group by iteration count, dropping counts only one backend reached.

    Group sizes may differ between iteration counts and that is reported rather
    than trimmed: LiteEFG needs 15.1 s per iteration on the largest endgame, so
    the matched three-way point there sits at a lower count than the two GPU
    backends reach comfortably. Every row names its own backend, and the
    certificate line under each group is computed over exactly that group.
    """

    groups: dict[int, list[Arm]] = {}
    for arm in arms:
        groups.setdefault(arm.iterations, []).append(arm)
    return {
        iters: sorted(group, key=lambda a: SOLVER_ORDER.index(a.solver))
        for iters, group in sorted(groups.items())
        if len(group) >= 2
    }


def _rows(groups: dict[int, list[Arm]]) -> str:
    lines = []
    for index, (iters, group) in enumerate(groups.items()):
        if index:
            lines.append("\\midrule")
        for arm in group:
            lines.append(
                f"{SOLVER_LABEL[arm.solver]} & {iters:,} & "
                f"${_sci(arm.exploitability)}$ & {arm.value:.9g} & "
                f"{dl.sig3(arm.train_sec)} \\\\"
            )
        spread = max(a.value for a in group) - min(a.value for a in group)
        bound = min(c.bound for c in check_group(group))
        verdict = "holds" if spread <= bound else "FAILS"
        lines.append(
            f"\\addlinespace[2pt]\n"
            f"\\multicolumn{{5}}{{l}}{{value spread "
            f"${_sci(spread)}$; tightest bound ${_sci(bound)}$; "
            f"\\cref{{eq:valuecert}} {verdict}}} \\\\"
        )
    return "\n".join(lines)


def _worst_usage(groups: dict[int, list[Arm]]) -> float:
    """Largest fraction of the certificate bound consumed by any pair."""

    return max(
        check.slack_ratio for group in groups.values() for check in check_group(group)
    )


def table_river() -> None:
    groups = _groups(_arms("hunl_river"))
    usage = _worst_usage(groups)
    _write(
        "TABLE_T7_riverthreeway.tex",
        f"""\\begin{{table*}}[t]
\\centering
\\caption{{\\label{{tab:riverthreeway}}The HUNL river subgame ($3{{,}}000$ Infosets)
solved by all three backends from one exported file. Value is player~0's payoff in
chips under each backend's own average profile, Train the training-call wall-clock
after solver construction (\\cref{{app:protocol}}). Train is the median across runs;
quality metrics come from the fastest run;
exploitability feeds the certificate
of \\cref{{eq:valuecert}} and is not comparable across backends (their averaging
conventions differ). Each backend runs its native CFR$^{{+}}$ preset: GPU-CFR and Kim
simultaneous updates with linear averaging in float32, LiteEFG alternating
updates (one half-update per player per iteration) in float64, so these LiteEFG
times are not those of the vanilla-CFR arm of \\cref{{tab:matrix}}. No pair uses more than {_pct(usage)} of its bound.}}
{{
\\setlength{{\\tabcolsep}}{{3pt}}
\\begin{{tabular}}{{llrrr}}
\\toprule
Backend & Iterations & Exploitability & Value ($v_0$) & Train (s) \\\\
\\midrule
{_rows(groups)}
\\bottomrule
\\end{{tabular}}}}
\\end{{table*}}
""",
    )


def table_sg4() -> None:
    groups = _groups(_arms("libratus_subgame4"))
    usage = _worst_usage(groups)
    widest = max(len(g) for g in groups.values())
    _write(
        "TABLE_T8_sg4threeway.tex",
        f"""\\begin{{table*}}[t]
\\centering
\\caption{{\\label{{tab:sg4threeway}}Libratus endgame~4 at full range
($96{{,}}159$ Infosets on $36{{,}}098{{,}}784$ States), solved by {widest}
independent backends from one $2.42$\\,GB exported file. Columns as in
\\cref{{tab:riverthreeway}}; GPU-CFR Train is the median of two runs, with quality
from the fastest run; baselines are single runs. The backends agree on the value to at most
{_pct(usage, 1)} of the certificate bound.}}
{{
\\setlength{{\\tabcolsep}}{{3pt}}
\\begin{{tabular}}{{llrrr}}
\\toprule
Backend & Iterations & Exploitability & Value ($v_0$) & Train (s) \\\\
\\midrule
{_rows(groups)}
\\bottomrule
\\end{{tabular}}}}
\\end{{table*}}
""",
    )


def main() -> None:
    table_river()
    table_sg4()


if __name__ == "__main__":
    main()


==> figures/gen_tables_ttt.py <==
"""T13: time-to-threshold statistics behind the convergence curves (Fig. curves).

For every process of an arm, the wall-clock time at which its exploitability
first drops to a threshold is read off the six-checkpoint trace by log--log
interpolation between the two checkpoints that bracket the threshold. Per
(game, threshold) the table reports, for the matched-semantics pair GPU-CFR
(CUDA graph) vs Kim (2026) NoRegret CFR$^{+}$ on the A100, the median
time-to-threshold with a bootstrap 95% interval over the independent processes,
the ratio of the two medians with its bootstrap interval, and the median time
of the 8-thread CPU arm over ten independent processes.

Thresholds are set per game from the data: the median exploitability Kim's arm
reaches at its last checkpoint scaled by 1.5x, 3x and 10x; a row is printed only
when at least MIN_REACHED of the ten processes of both matched arms reach it,
so no reported median is censored by the 30 s budget.
"""

from __future__ import annotations

import math
import random
from pathlib import Path

import data_loader as dl

HERE = Path(__file__).resolve().parent
GAMES = (
    ("leduc_poker", "Leduc"),
    ("goofspiel", "Goofspiel"),
    ("liars_dice", "Liar's Dice"),
    ("battleship", "Battleship"),
    ("hunl_river", "HUNL river"),
    ("hunl_turn", "HUNL turn"),
)
OURS, KIM, CPU = "ours_cuda", "noregret_cuda", "ours_cpu"
MULTIPLIERS = (10.0, 3.0, 1.5)
MIN_REACHED = 8
BOOT = 10_000
SEED = 0
RATIOS: list[float] = []


def _traces(game: str, backend: str) -> tuple[dict[int, list[tuple[float, float]]], str]:
    """Per-process (time, exploitability) traces, sorted by time."""

    raw, prov = dl.curve_raw(game, backend)
    traces: dict[int, list[tuple[float, float]]] = {}
    for r in raw:
        if not dl.is_valid_exploitability(r):
            continue
        traces.setdefault(int(r["seed"]), []).append(
            (float(r["elapsed_train_sec"]), float(r["metrics"]["exploitability"]))
        )
    return {k: sorted(v) for k, v in traces.items()}, prov


def time_to_threshold(trace: list[tuple[float, float]], eps: float) -> float | None:
    """First time the trace is at or below ``eps``; log--log interpolated.

    Returns ``None`` when the trace never reaches the threshold. A threshold
    already met at the first checkpoint is reported at that checkpoint's time.
    """

    for i, (t, e) in enumerate(trace):
        if e <= eps:
            if i == 0:
                return t
            t0, e0 = trace[i - 1]
            if e0 <= eps or e0 == e or t0 <= 0.0 or t <= 0.0 or e <= 0.0 or e0 <= 0.0:
                return t
            frac = (math.log(e0) - math.log(eps)) / (math.log(e0) - math.log(e))
            return math.exp(math.log(t0) + frac * (math.log(t) - math.log(t0)))
    return None


def _median(xs: list[float]) -> float:
    s = sorted(xs)
    n = len(s)
    return s[n // 2] if n % 2 else 0.5 * (s[n // 2 - 1] + s[n // 2])


def _boot_ci(xs: list[float], rng: random.Random, stat=_median) -> tuple[float, float]:
    reps = sorted(stat([rng.choice(xs) for _ in xs]) for _ in range(BOOT))
    return reps[int(0.025 * BOOT)], reps[int(0.975 * BOOT) - 1]


def _boot_ratio_ci(num: list[float], den: list[float], rng: random.Random) -> tuple[float, float]:
    reps = sorted(
        _median([rng.choice(num) for _ in num]) / _median([rng.choice(den) for _ in den]) for _ in range(BOOT)
    )
    return reps[int(0.025 * BOOT)], reps[int(0.975 * BOOT) - 1]


def _fmt_t(med: float, lo: float, hi: float) -> str:
    return f"{dl.sig3(med)} [{dl.sig3(lo)}, {dl.sig3(hi)}]"


def _eps_str(eps: float) -> str:
    mant, exp = f"{eps:.2e}".split("e")
    return f"${mant}\\times10^{{{int(exp)}}}$"


def rows_for(game: str, rng: random.Random) -> tuple[list[str], set[str]]:
    ours, p1 = _traces(game, OURS)
    kim, p2 = _traces(game, KIM)
    cpu, p3 = _traces(game, CPU)
    provs = {p1, p2, p3}
    if not ours or not kim:
        return [], provs
    kim_final = [tr[-1][1] for tr in kim.values()]
    base = _median(kim_final)
    out = []
    for mult in MULTIPLIERS:
        eps = base * mult
        t_ours = [time_to_threshold(tr, eps) for tr in ours.values()]
        t_kim = [time_to_threshold(tr, eps) for tr in kim.values()]
        t_cpu = [time_to_threshold(tr, eps) for tr in cpu.values()]
        r_ours = [t for t in t_ours if t is not None]
        r_kim = [t for t in t_kim if t is not None]
        r_cpu = [t for t in t_cpu if t is not None]
        if len(r_ours) < MIN_REACHED or len(r_kim) < MIN_REACHED:
            continue
        mo, (lo_o, hi_o) = _median(r_ours), _boot_ci(r_ours, rng)
        mk, (lo_k, hi_k) = _median(r_kim), _boot_ci(r_kim, rng)
        ratio, (lo_r, hi_r) = mk / mo, _boot_ratio_ci(r_kim, r_ours, rng)
        RATIOS.append(ratio)
        cpu_cell = dl.sig3(_median(r_cpu)) if r_cpu else "--"
        reach = f"{len(r_ours)}/{len(t_ours)}, {len(r_kim)}/{len(t_kim)}"
        out.append(
            f"{_eps_str(eps)} & {_fmt_t(mo, lo_o, hi_o)} & {_fmt_t(mk, lo_k, hi_k)} & "
            f"{dl.sig3(ratio)} [{dl.sig3(lo_r)}, {dl.sig3(hi_r)}] & {cpu_cell} & {reach} \\\\"
        )
    return out, provs


def main() -> None:
    rng = random.Random(SEED)
    body: list[str] = []
    provs: set[str] = set()
    for game, label in GAMES:
        rows, p = rows_for(game, rng)
        provs |= p
        if not rows:
            continue
        body.append(f"\\multicolumn{{6}}{{l}}{{\\emph{{{label}}}}} \\\\")
        body.extend(rows)
    gated = all(dl.is_gated(p) for p in provs if p not in ("withheld", "unsupported", "missing"))
    mark = "" if gated else " (PROVISIONAL)"
    tex = (
        "\\begin{table*}[t]\n\\centering\n"
        "\\caption{Time-to-threshold behind \\cref{fig:curves}" + mark + ". For each game the\n"
        "thresholds are 10$\\times$, 3$\\times$ and 1.5$\\times$ the median exploitability Kim (2026)'s\n"
        "A100 arm reaches at its 30\\,s checkpoint; rows in which fewer than eight of ten\n"
        "processes of either matched arm reach the threshold within the budget are omitted. Cells give the median over\n"
        "independent processes of the estimated crossing time, the second at which a process's trace,\n"
        "interpolated log--log between the bracketing checkpoints, first passes the threshold,\n"
        "with a 10,000-resample bootstrap 95\\% interval in brackets; the ratio\n"
        "column is Kim's median over GPU-CFR's with its bootstrap interval. GPU-CFR and Kim run\n"
        "matched CFR$^{+}$ semantics; the CPU column is the same compiled solver on eight threads,\n"
        "reported as a median over ten processes without an interval. \\emph{Reached} counts\n"
        "processes that attain the threshold within 30\\,s (GPU-CFR, Kim).}\n"
        "\\label{tab:ttt}\n{\n\\setlength{\\tabcolsep}{4pt}\n"
        "\\begin{tabular}{lrrrrr}\n\\toprule\n"
        "Threshold $\\epsilon$ & GPU-CFR $t_\\epsilon$ (s) & Kim (2026) $t_\\epsilon$ (s) & Kim/GPU-CFR & CPU $t_\\epsilon$ (s) & Reached \\\\\n\\midrule\n"
        + "\n".join(body)
        + "\n\\bottomrule\n\\end{tabular}}\n\\end{table*}\n"
    )
    out = HERE / "TABLE_T13_ttt.tex"
    out.write_text(tex)
    print(f"Saved: {out}")
    ratios = [r for r in RATIOS if r is not None]
    macros = (
        "% Auto-generated by gen_tables_ttt.py: range of the Kim/GPU-CFR median ratio.\n"
        f"\\newcommand{{\\tttRatioMin}}{{{min(ratios):.1f}}}\n"
        f"\\newcommand{{\\tttRatioMax}}{{{max(ratios):.0f}}}\n"
        if ratios else
        "\\newcommand{\\tttRatioMin}{--}\n\\newcommand{\\tttRatioMax}{--}\n"
    )
    (HERE / "SNIPPET_ttt_macros.tex").write_text(macros)


if __name__ == "__main__":
    main()


==> figures/paper_plot_style.py <==
"""Shared matplotlib style for the paper figures (colorblind-safe)."""

from __future__ import annotations

from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402

FONT_SIZE = 10
DPI = 300
FIG_DIR = Path(__file__).resolve().parent

matplotlib.rcParams.update(
    {
        "font.size": FONT_SIZE,
        "font.family": "serif",
        "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
        "axes.labelsize": FONT_SIZE,
        "axes.titlesize": FONT_SIZE,
        "xtick.labelsize": FONT_SIZE - 1,
        "ytick.labelsize": FONT_SIZE - 1,
        "legend.fontsize": FONT_SIZE - 1.5,
        "figure.dpi": DPI,
        "savefig.dpi": DPI,
        "savefig.bbox": "tight",
        "savefig.pad_inches": 0.05,
        "axes.grid": False,
        "axes.spines.top": False,
        "axes.spines.right": False,
        "text.usetex": False,
        "mathtext.fontset": "stix",
    }
)

# Wong (2011) colorblind-safe palette, plus two hues from Tol's muted palette
# for the Kim (2026) arms: Wong's eight are already spoken for, and its remaining
# yellow is too low-contrast on white for a line series.
COLORS = {
    "ours_gpu_graph": "#0072B2",  # blue
    "ours_gpu_eager": "#56B4E9",  # sky blue
    "ours_cpu": "#009E73",        # bluish green
    "liteefg": "#E69F00",         # orange
    "openspiel": "#D55E00",       # vermillion
    "extra1": "#CC79A7",          # reddish purple (reference-impl bar, fig2)
    # Kim (2026)'s retained A100 arm uses a distinct dark magenta.
    "noregret_cuda": "#882255",   # dark magenta
    "black": "#000000",
}

SERIES_LABELS = {
    "ours_gpu_graph": "GPU-CFR (A100, CUDA graph)",
    "ours_gpu_eager": "GPU-CFR (A100, eager)",
    "ours_cpu": "Ours CPU (8 threads)",
    "liteefg": "LiteEFG (C++, 1 thread)",
    "openspiel": "OpenSpiel (Python CFR)",
    # Display name follows the paper's citation form; the dict keys stay the
    # artifact names so every archived record keeps its provenance.
    "noregret_cuda": "Kim 2026 (A100, CuPy)",
}

MARKERS = {
    "ours_gpu_graph": "o",
    "ours_gpu_eager": "s",
    "ours_cpu": "D",
    "liteefg": "^",
    "openspiel": "v",
    "noregret_cuda": "P",
}


def watermark_provisional(fig: "plt.Figure") -> None:
    """Stamp a PROVISIONAL watermark when any underlying data is non-final."""

    fig.text(
        0.5,
        0.5,
        "PROVISIONAL DATA",
        ha="center",
        va="center",
        fontsize=28,
        color="red",
        alpha=0.18,
        rotation=20,
        zorder=1000,
    )


def save_fig(fig: "plt.Figure", name: str, provisional: bool = False) -> None:
    """Save a figure as vector PDF into the figures directory."""

    if provisional:
        watermark_provisional(fig)
    out = FIG_DIR / f"{name}.pdf"
    fig.savefig(out)
    print(f"Saved: {out}" + ("  [PROVISIONAL]" if provisional else ""))


==> figures/run_all.sh <==
#!/bin/bash
# Regenerate every active figure and table from project_gpu_cfr/results/paper jsonl data.
# Kim's CPU arm is retained in the loader for provenance but excluded from active
# plots and tables; the runner only invokes generators with the active surface.
set -e
cd "$(dirname "$0")"
V=/home/liboning/RLCFR/rlhunl/.venv/bin/python
for script in gen_fig1_hero.py gen_fig2_ladder.py gen_fig3_graph_ablation.py \
              gen_fig4_curves.py gen_fig6_scaling.py gen_tables.py \
              gen_tables_convergence.py gen_tables_crossframework.py gen_tables_threeway.py \
              gen_fig7_cpu_scaling.py gen_tables_profile.py gen_tables_altexec.py \
              gen_tables_ttt.py gen_tables_lifecycle.py gen_tables_kernels.py gen_tables_rules.py \
              gen_headline_macros.py; do
  echo "== $script"
  $V "$script"
done


==> figures/summarize_v4.py <==
"""Recompute every cross-backend claim the v4 baselines campaign touches.

Prints one block per claim site so the paper's numbers can be updated from
measured data rather than edited by hand. Read-only: loads archived JSONL and
writes nothing.

Usage: python summarize_v4.py
"""

from __future__ import annotations

import statistics
from typing import Optional

import data_loader as dl

OVERLAP = ("kuhn_poker", "leduc_poker", "goofspiel", "dark_hex_2x2", "liars_dice", "battleship")


def _ms(game: str, backend: str, variant: Optional[str] = None) -> Optional[float]:
    med, _, _, prov = dl.e2e_ms_per_iter(game, backend, variant=variant)
    return med if (med and dl.is_gated(prov)) else None


def _ours_graph(game: str) -> Optional[float]:
    med, _, _, prov = dl.iterbench(game, graph=True)
    return med if (med and dl.is_gated(prov)) else None


def _ours_eager(game: str) -> Optional[float]:
    med, _, _, prov = dl.iterbench(game, graph=False)
    return med if (med and dl.is_gated(prov)) else None


def table(title: str, header: tuple[str, ...], rows: list[tuple]) -> None:
    print(f"\n### {title}")
    widths = [max(len(str(header[i])), *(len(str(r[i])) for r in rows)) if rows else len(header[i]) for i in range(len(header))]
    print("  ".join(str(h).ljust(w) for h, w in zip(header, widths)))
    for r in rows:
        print("  ".join(str(c).ljust(w) for c, w in zip(r, widths)))


def fmt(v: Optional[float], digits: int = 3) -> str:
    return "--" if v is None else f"{v:.{digits}f}"


def ratio(a: Optional[float], b: Optional[float]) -> str:
    return "--" if not (a and b) else f"{a / b:.1f}x"


def main() -> None:
    rows = []
    for g in sorted(OVERLAP, key=dl.num_nodes):
        graph = _ours_graph(g)
        eager = _ours_eager(g)
        nr_cuda = _ms(g, "noregret_cuda")
        nr_cpu = _ms(g, "noregret_cpu")
        lite = _ms(g, "liteefg")
        lite_p = _ms(g, "liteefg", variant="cfr_plus")
        nr_best = min((v for v in (nr_cuda, nr_cpu) if v), default=None)
        rows.append(
            (
                dl.GAME_LABELS[g],
                f"{dl.num_nodes(g):,}",
                fmt(graph),
                fmt(eager),
                fmt(nr_cuda, 2),
                fmt(nr_cpu, 2),
                fmt(lite, 2),
                fmt(lite_p, 2),
                ratio(nr_best, graph),
                ratio(nr_best, eager),
                ratio(lite_p, graph),
            )
        )
    table(
        "ms/iter and speedups (overlap games)",
        ("Game", "States", "ours-g", "ours-e", "NR-gpu", "NR-cpu", "LE-cfr", "LE-cfr+", "NRbest/g", "NRbest/e", "LE+/g"),
        rows,
    )

    # Claim sites that quote a range across the large games.
    print("\n### Claim inputs")
    for g in ("liars_dice", "battleship"):
        graph, eager = _ours_graph(g), _ours_eager(g)
        nr_cuda, nr_cpu = _ms(g, "noregret_cuda"), _ms(g, "noregret_cpu")
        nr_best = min((v for v in (nr_cuda, nr_cpu) if v), default=None)
        print(
            f"{dl.GAME_LABELS[g]:12s} ours_graph={fmt(graph)} NR_best={fmt(nr_best,2)} "
            f"-> graph {ratio(nr_best, graph)}, eager {ratio(nr_best, eager)}"
        )

    ratios_graph, ratios_eager, nr_gpu_vs_cpu = [], [], []
    for g in OVERLAP:
        graph, eager = _ours_graph(g), _ours_eager(g)
        nr_cuda, nr_cpu = _ms(g, "noregret_cuda"), _ms(g, "noregret_cpu")
        nr_best = min((v for v in (nr_cuda, nr_cpu) if v), default=None)
        if nr_best and graph:
            ratios_graph.append(nr_best / graph)
        if nr_best and eager:
            ratios_eager.append(nr_best / eager)
        if nr_cuda and nr_cpu:
            nr_gpu_vs_cpu.append(nr_cuda / nr_cpu)

    if ratios_graph:
        print(
            f"\nNoRegret(best device) / ours-graph : min={min(ratios_graph):.1f}x "
            f"median={statistics.median(ratios_graph):.1f}x max={max(ratios_graph):.1f}x"
        )
    if ratios_eager:
        print(
            f"NoRegret(best device) / ours-eager : min={min(ratios_eager):.1f}x "
            f"median={statistics.median(ratios_eager):.1f}x max={max(ratios_eager):.1f}x"
        )
    if nr_gpu_vs_cpu:
        print(
            f"NoRegret GPU / its own CPU        : min={min(nr_gpu_vs_cpu):.1f}x "
            f"median={statistics.median(nr_gpu_vs_cpu):.1f}x max={max(nr_gpu_vs_cpu):.1f}x "
            f"({sum(1 for r in nr_gpu_vs_cpu if r > 1)}/{len(nr_gpu_vs_cpu)} games GPU slower)"
        )

    # LiteEFG CFR+ vs the vanilla-CFR arm the campaign actually measured.
    print("\n### LiteEFG CFR+ vs CFR (same backend)")
    for g in sorted(OVERLAP, key=dl.num_nodes):
        lite, lite_p = _ms(g, "liteefg"), _ms(g, "liteefg", variant="cfr_plus")
        if lite and lite_p:
            print(f"{dl.GAME_LABELS[g]:12s} cfr={lite:8.3f} cfr+={lite_p:8.3f} ratio={lite_p / lite:.2f}x")

    # Exploitability at matched iterations, for the variant-mismatch paragraph.
    print("\n### Exploitability @1000 iters (matched-iteration, variant-confounded)")
    for g in sorted(OVERLAP, key=dl.num_nodes):
        parts = []
        for backend, variant in (
            ("ours_cuda", None),
            ("noregret_cuda", None),
            ("liteefg", "cfr_plus"),
        ):
            stats, prov = dl.e2e_exploitability(g, backend, variant=variant)
            if stats["median"] is not None and dl.is_gated(prov):
                parts.append(f"{backend}{'+' if variant else ''}={stats['median']:.3e}")
        if parts:
            print(f"{dl.GAME_LABELS[g]:12s} " + "  ".join(parts))


if __name__ == "__main__":
    main()


==> figures/test_audit_experiment_corrections.py <==
"""Regression checks for experiment-reporting corrections; no experiments run."""
from pathlib import Path
import sys

ROOT = Path(__file__).resolve().parent
sys.path.insert(0, str(ROOT))


def test_ttt_reports_cpu_process_median() -> None:
    import gen_tables_ttt as mod
    assert mod.MULTIPLIERS == (10.0, 3.0, 1.5)
    source = (ROOT / "gen_tables_ttt.py").read_text()
    assert "median over ten processes" in source
    assert "makes every process identical" not in source


def test_lifecycle_labels_rebuild_model() -> None:
    source = (ROOT / "gen_tables_lifecycle.py").read_text()
    assert "model estimate" in source


def test_spread_explains_independent_maxima() -> None:
    source = (ROOT / "gen_tables.py").read_text()
    assert "independent maxima" in source
    assert "parentheses identify the range-maximizing game" in source


def test_threeway_labels_time_and_quality_separately() -> None:
    source = (ROOT / "gen_tables_threeway.py").read_text()
    assert "quality metrics come from the fastest run" in source
    assert "GPU-CFR rows are medians" not in source


def test_results_correct_threshold_and_preset_claims() -> None:
    sections = ROOT.parent / "paper" / "sections"
    extra = (sections / "D_extra_results.tex").read_text()
    results = (sections / "6_results.tex").read_text()
    assert "$265\\times$ and $306\\times$" in extra
    assert "wall-clock time for the vanilla CFR arm" in extra
    assert "10, 3 and 1.5" in extra
    assert "makes all ten" not in extra
    assert "Kim's 30\\,s exploitability levels" not in results
    assert "thresholds of 10, 3 and 1.5 times Kim's 30\\,s exploitability" in results


def test_threeway_preserves_fastest_run_quality() -> None:
    from dataclasses import replace
    import gen_tables_threeway as mod
    original = mod.Arm(
        game="fixture", solver="gpu_cfr_plus", iterations=200,
        exploitability=0.1, nashconv=0.2, value=1.0,
        train_sec=1.0, device="cuda", source="in-memory fixture",
    )
    fast = replace(original, train_sec=1.0, value=1.0, exploitability=0.1)
    slow = replace(original, train_sec=3.0, value=2.0, exploitability=0.2)
    result = mod._median_runs([slow, fast])[0]
    assert result.train_sec == 2.0
    assert result.value == fast.value
    assert result.exploitability == fast.exploitability


==> figures/test_audit_theory_corrections.py <==
"""Local manuscript regressions; run with python -B, without pytest caches."""
from pathlib import Path
import math
import struct
import unittest


SECTIONS = Path(__file__).resolve().parents[1] / "paper" / "sections"


def text(name: str) -> str:
    """Read one audited manuscript section."""
    return (SECTIONS / f"{name}.tex").read_text()


def float32(value: float) -> float:
    """Round a scalar to IEEE binary32 without external dependencies."""
    return struct.unpack("f", struct.pack("f", value))[0]


class TheoryCorrections(unittest.TestCase):
    def test_regret_sign_and_owner_lane(self) -> None:
        method = text("4_method")
        theory = text("4b_theory")
        self.assertIn(r"s(e)\,\reach_{-i}(h)", method)
        self.assertIn(r"s(b) \cdot \reach[O_{\mathrm{reg}}(b)]", method)
        self.assertIn(r"s(e)\,\rho_{-i(e)}(p(e))", theory)
        self.assertIn(r"i(e)", theory)
        self.assertNotIn(r"\sum_{h \in I} \creach(h)", method)

    def test_ideal_horizon_and_local_rounding(self) -> None:
        theory = text("4b_theory")
        proof = text("F_proofs")
        self.assertIn("ideal real", theory)
        self.assertIn("normal range", theory)
        self.assertIn(r"S_T = \Theta(T^2)", theory)
        self.assertIn(r"\widehat{S}_{T-1}", proof)
        self.assertIn(r"\operatorname{nextUp}", proof)
        self.assertIn("ties", proof)
        for obsolete in ("ratio is decreasing", "tight in the constant",
                         "crossing one exactly", "has no analogous crossing"):
            self.assertNotIn(obsolete, proof)
        self.assertIn("all update rules", theory)
        self.assertIn("uniform averaging", proof.lower())

    def test_memory_plan_scope(self) -> None:
        compiler = text("H_compiler")
        self.assertIn("logical passes", compiler)
        self.assertIn("allocated before the\nschedule is planned", compiler)
        self.assertNotIn("check the total against the", compiler)
        self.assertIn("planning indicator", compiler)
        self.assertNotIn("before any device transfer", compiler)
        self.assertNotIn("rejects before any allocation", compiler)
        self.assertNotIn("check the total against the", compiler)

    def test_sign_and_single_chance_factor_identity(self) -> None:
        # One decision reached with chance 1/4, opponent reach 1/2.
        # Player-1 values (4, 0), uniform strategy: folded difference is 1/2.
        chance, opponent, child, parent = 0.25, 0.5, 4.0, 2.0
        for sign in (1, -1):
            folded = sign * opponent * (chance * child - chance * parent)
            explicit = chance * opponent * (sign * child - sign * parent)
            self.assertEqual(folded, explicit)
            self.assertEqual(folded, sign * 0.25)

    def test_local_spacing_and_uniform_counterexample(self) -> None:
        old = float(2**24)
        self.assertEqual(float32(old + 1.0), old)  # ties-to-even
        self.assertEqual(float32(old + 0.75), old)
        self.assertGreater(float32(old + 1.25), old)
        value = float(2**53)
        gap = math.nextafter(value, math.inf) - value
        self.assertEqual(value + gap / 4, value)
        self.assertGreater(value + 3 * gap / 4, value)


if __name__ == "__main__":
    unittest.main()


==> figures/test_convergence_loader.py <==
"""The convergence loader must not pool across update orders or rules.

Regression context. The timing loaders in ``data_loader`` pool by game alone --
``iterbench()`` collects every record whose ``game`` matches and takes a median --
which was correct while the archive held exactly one protocol (CFR+, simultaneous:
368 float32 records, all ``variant='cfr_plus'``, all ``alternating_updates=None``).
The convergence campaign breaks that premise. It writes several rules under two
update orders into one directory, and the update order alone moves exploitability
by one to two orders of magnitude on these trees (CFR+ on Leduc: 1.70e-3
simultaneous against 8.02e-6 alternating). A loader that pooled those would not
fail; it would return a median across two protocols and read as a measurement.

These tests pin the filtering on synthetic records, so they neither need the
campaign to have finished nor depend on its values.

Run: python -m pytest figures/test_convergence_loader.py -q
"""

from __future__ import annotations

import json
from pathlib import Path

import data_loader as dl
import pytest


def _record(
    game: str,
    variant: str,
    *,
    alternating: bool,
    exploitability: float,
    device: str = "cpu",
    status: str = "ok",
) -> dict:
    """A record shaped like ``benchmark_result_v1``, in the fields the loader reads."""

    return {
        "game": game,
        "variant": variant,
        "alternating_updates": alternating,
        "device": device,
        "status": status,
        "dtype": "float32",
        "iterations": 1000,
        "metrics": {"exploitability": exploitability, "nashconv": exploitability * 2},
    }


@pytest.fixture()
def archive(tmp_path: Path, monkeypatch: pytest.MonkeyPatch):
    """Redirect the loader at a temporary archive and hand back a writer."""

    dest = tmp_path / "final_v4" / "convergence_cpu_v6"
    dest.mkdir(parents=True)
    monkeypatch.setattr(dl, "V2", tmp_path / "final_v4")

    def write(filename: str, *records: dict) -> None:
        (dest / filename).write_text("\n".join(json.dumps(r) for r in records) + "\n")

    return write


def test_alternating_record_cannot_enter_a_simultaneous_cell(archive) -> None:
    """The failure this file exists for: a mislabelled file must not be believed.

    The filename says ``sim`` and the record says alternating. Trusting the name
    would publish an alternating number in a simultaneous column, which is
    exactly the confound the matrix is built to separate.
    """

    archive(
        "leduc_poker_cfr_plus_sim_rep1.jsonl",
        _record("leduc_poker", "cfr_plus", alternating=True, exploitability=8.02e-6),
    )

    value, prov = dl.convergence("leduc_poker", "cfr_plus", "sim")

    assert value is None
    assert prov == "missing"


def test_wrong_rule_in_the_file_is_dropped(archive) -> None:
    """The rule axis gets the same treatment as the order axis."""

    archive(
        "leduc_poker_pcfr_plus_alt_rep1.jsonl",
        _record("leduc_poker", "cfr_plus", alternating=True, exploitability=8.02e-6),
    )

    assert dl.convergence("leduc_poker", "pcfr_plus", "alt") == (None, "missing")


def test_matching_record_flows_through(archive) -> None:
    """A guard against a loader that rejects everything and passes vacuously."""

    archive(
        "leduc_poker_pcfr_plus_alt_rep1.jsonl",
        _record("leduc_poker", "pcfr_plus", alternating=True, exploitability=3.13e-5),
    )

    assert dl.convergence("leduc_poker", "pcfr_plus", "alt") == (3.13e-5, "final_v4")


def test_agreeing_repetitions_collapse_to_one_value(archive) -> None:
    """Two bitwise-identical reps are one measurement, not a two-point sample."""

    for rep in (1, 2):
        archive(
            f"leduc_poker_cfr_plus_alt_rep{rep}.jsonl",
            _record("leduc_poker", "cfr_plus", alternating=True, exploitability=8.019245e-6),
        )

    assert dl.convergence("leduc_poker", "cfr_plus", "alt") == (8.019245e-6, "final_v4")


def test_disagreeing_repetitions_are_reported_not_averaged(archive) -> None:
    """CPU runs that differ mean the determinism premise broke.

    Averaging here would convert a defect into a plausible number, which is the
    same mistake as reading a single GPU run: the campaign's design licenses one
    run per cell *because* runs replay exactly, so a disagreement invalidates the
    cell rather than describing it.
    """

    archive(
        "leduc_poker_cfr_plus_alt_rep1.jsonl",
        _record("leduc_poker", "cfr_plus", alternating=True, exploitability=8.02e-6),
    )
    archive(
        "leduc_poker_cfr_plus_alt_rep2.jsonl",
        _record("leduc_poker", "cfr_plus", alternating=True, exploitability=9.45e-6),
    )

    value, prov = dl.convergence("leduc_poker", "cfr_plus", "alt")

    assert value is None
    assert prov == "nonreproducible"


def test_non_ok_status_is_not_a_measurement(archive) -> None:
    """A skipped or failed cell is absent, not zero."""

    archive(
        "goofspiel_6_pcfr_plus_alt_rep1.jsonl",
        _record(
            "goofspiel_6", "pcfr_plus", alternating=True, exploitability=0.0, status="skipped"
        ),
    )

    assert dl.convergence("goofspiel_6", "pcfr_plus", "alt") == (None, "missing")


def test_gpu_record_is_refused(archive) -> None:
    """The whole point of this arm is that its numbers came off the CPU."""

    archive(
        "leduc_poker_cfr_plus_alt_rep1.jsonl",
        _record(
            "leduc_poker", "cfr_plus", alternating=True, exploitability=8.02e-6, device="cuda"
        ),
    )

    assert dl.convergence("leduc_poker", "cfr_plus", "alt") == (None, "missing")


def test_bad_order_argument_is_rejected_loudly(archive) -> None:
    """A typo'd order must not silently return an empty cell."""

    with pytest.raises(ValueError):
        dl.convergence("leduc_poker", "cfr_plus", "alternating")


def test_matrix_provenance_degrades_to_the_worst_cell(archive) -> None:
    """One bad cell must not be hidden by a grid full of good ones."""

    for game in dl.CONVERGENCE_GAMES:
        for variant in dl.CONVERGENCE_VARIANTS:
            archive(
                f"{game}_{variant}_alt_rep1.jsonl",
                _record(game, variant, alternating=True, exploitability=1e-5),
            )
    grid, prov = dl.convergence_matrix("alt")
    assert prov == "final_v4"
    assert len(grid) == len(dl.CONVERGENCE_GAMES) * len(dl.CONVERGENCE_VARIANTS)

    archive(
        "leduc_poker_cfr_plus_alt_rep2.jsonl",
        _record("leduc_poker", "cfr_plus", alternating=True, exploitability=2e-5),
    )
    _, prov = dl.convergence_matrix("alt")
    assert prov == "nonreproducible"


def test_ranking_omits_unusable_cells_rather_than_ordering_them(archive) -> None:
    """A partial ranking should be short, not silently wrong."""

    archive(
        "leduc_poker_cfr_plus_alt_rep1.jsonl",
        _record("leduc_poker", "cfr_plus", alternating=True, exploitability=8.02e-6),
    )
    archive(
        "leduc_poker_pcfr_plus_alt_rep1.jsonl",
        _record("leduc_poker", "pcfr_plus", alternating=True, exploitability=3.31e-6),
    )
    archive(
        "leduc_poker_dcfr_alt_rep1.jsonl",
        _record("leduc_poker", "dcfr", alternating=True, exploitability=0.0, status="error"),
    )

    ranking = dl.convergence_ranking("leduc_poker", "alt")

    assert [variant for variant, _ in ranking] == ["pcfr_plus", "cfr_plus"]


==> figures/test_convergence_table.py <==
"""Rendering tests for the convergence table.

The campaign turned up one game -- Dark Hex 2x2 -- whose tightest rules reach
exploitability exactly ``0.0`` at T=1000 in float32, with two further rules
returning one identical value under both update orders. The tree is solved to
the evaluator's floor, so its ordering between rules is a tie among zeros and
carries no information. These tests pin the two ways that row could be
misreported: as a bogus winner, and as a bogus power of ten.
"""

from __future__ import annotations

import gen_tables_convergence as gt


class TestCellRendering:
    def test_exact_zero_is_not_rendered_as_a_power_of_ten(self) -> None:
        """``0.00e+00`` would print as ``0.00x10^0``, i.e. as the number one."""

        assert gt._cell(0.0, best=False) == "$0$"

    def test_exact_zero_is_never_bolded(self) -> None:
        assert "mathbf" not in gt._cell(0.0, best=True)

    def test_ordinary_value_still_renders_in_scientific_notation(self) -> None:
        assert gt._cell(1.5e-6, best=False) == "$1.50\\!\\times\\!10^{-6}$"

    def test_ordinary_value_bolds_inside_math_mode(self) -> None:
        # ``\textbf`` around a math group leaves digits unbolded.
        assert gt._cell(1.5e-6, best=True).startswith("$\\mathbf{")

    def test_missing_value_is_a_dash(self) -> None:
        assert gt._cell(None, best=False) == "--"


class TestWinnerSelection:
    def test_a_row_that_bottoms_out_at_zero_has_no_winner(self, monkeypatch) -> None:
        """Two rules tied at 0.0: picking one would invent a result."""

        values = {
            "cfr": 1.28e-6,
            "cfr_plus": 1.28e-6,
            "dcfr": 0.0,
            "pcfr_plus": 0.0,
        }
        monkeypatch.setattr(
            gt.dl, "convergence", lambda g, v, o: (values[v], "final_v4")
        )
        cells, winner = gt._row("dark_hex_2x2", "alt")
        assert winner is None
        assert "mathbf" not in cells

    def test_a_row_with_a_strict_minimum_still_names_it(self, monkeypatch) -> None:
        values = {
            "cfr": 1e-3,
            "cfr_plus": 1e-4,
            "dcfr": 1e-5,
            "pcfr_plus": 1e-6,
        }
        monkeypatch.setattr(
            gt.dl, "convergence", lambda g, v, o: (values[v], "final_v4")
        )
        cells, winner = gt._row("leduc_poker", "alt")
        assert winner == "pcfr_plus"
        assert cells.count("mathbf") == 1

    def test_a_row_of_only_missing_cells_has_no_winner(self, monkeypatch) -> None:
        monkeypatch.setattr(gt.dl, "convergence", lambda g, v, o: (None, "missing"))
        cells, winner = gt._row("goofspiel_7", "alt")
        assert winner is None
        assert cells == " & ".join(["--"] * len(gt.dl.CONVERGENCE_VARIANTS))


class TestSaturationDisclosure:
    def test_the_real_campaign_has_no_saturated_row(self) -> None:
        """No game saturates under the float64 evaluator; a new one would need caption text."""

        saturated = [
            game
            for game in gt.dl.CONVERGENCE_GAMES
            if gt._is_saturated(game)
        ]
        assert saturated == []

    def test_saturation_is_detected_from_either_order(self, monkeypatch) -> None:
        def fake(game, variant, order):
            return (0.0 if order == "sim" else 1e-4), "final_v4"

        monkeypatch.setattr(gt.dl, "convergence", fake)
        assert gt._is_saturated("anything")


==> figures/test_crossframework_table.py <==
"""Rendering and loader tests for the cross-implementation table (T10).

The table's whole purpose is to distinguish three things a single dash used to
conflate: a cell a backend cannot produce, a cell we have not measured, and a cell
whose repetitions disagreed. If those render alike, a reader counts a library's
limitation as a gap in our campaign, or counts a nondeterministic baseline as a
clean measurement. These tests pin them apart.

They also pin the sparsity pattern itself. LiteEFG's update order is a property of
each rule's graph module and OpenSpiel's is hardcoded in every solver constructor,
so a large fraction of the grid is unreachable by construction. That pattern is
what makes the table honest; a change that silently filled one of those cells
would mean a record had been filed under an order that did not run.
"""

from __future__ import annotations

import re
from pathlib import Path

import data_loader as dl
import gen_tables_crossframework as gt

# Resolved at import, not through ``gt.OUT``: tests that redirect the generator's
# output directory must not also move where the paper's sections are read from.
PAPER_SECTIONS = Path(__file__).resolve().parent.parent / "paper" / "sections"


class TestCellRendering:
    def test_backend_limitation_is_not_a_dash(self) -> None:
        """``n/a`` and ``--`` make different claims and must look different."""

        assert gt._cell(None, None, "unsupported", best=False) == "n/a"
        assert gt._cell(None, None, "missing", best=False) == "--"

    def test_disagreeing_repetitions_render_as_neither_value_nor_gap(self) -> None:
        """A nonreproducible cell is a finding, not a missing measurement."""

        assert gt._cell(None, None, "nonreproducible", best=False) == "$\\ne$"

    def test_exact_zero_is_not_rendered_as_a_power_of_ten(self) -> None:
        assert gt._cell(0.0, None, "final_v4", best=False) == "$0$"

    def test_averaging_tag_is_appended(self) -> None:
        """The tag is the reader's only warning that rows score different iterates."""

        cell = gt._cell(1.5e-6, "last-iterate", "final_v4", best=False)
        assert cell.endswith("$^{\\mathrm{z}}$")
        uniform = gt._cell(1.5e-6, "avg-iterate", "final_v4", best=False)
        assert uniform.endswith("$^{\\mathrm{u}}$")

    def test_our_own_arm_carries_no_tag(self) -> None:
        """Ours is uniform across the row, so a tag would be noise."""

        cell = gt._cell(1.5e-6, "see-update-rules", "final_v4", best=False)
        assert "mathrm" not in cell
        # A tagged cell also ends in "}$", so the absence of a tag is the claim.
        assert not re.search(r"\$\^\{", cell)

    def test_unknown_averaging_does_not_emit_an_empty_superscript(self) -> None:
        assert "^{}" not in gt._cell(1.5e-6, None, "final_v4", best=False)

    def test_bolding_happens_inside_math_mode(self) -> None:
        assert gt._cell(1.5e-6, None, "final_v4", best=True).startswith("$\\mathbf{")


class TestSparsityIsByConstruction:
    """Each absent cell must be attributable to a named library limitation."""

    def test_liteefg_vanilla_cfr_exists_only_at_simultaneous(self) -> None:
        """Its graph module issues one simultaneous update and offers no switch."""

        assert dl.crossframework("leduc_poker", "liteefg", "cfr", "alt")[2] == "unsupported"
        assert dl.crossframework("leduc_poker", "liteefg", "cfr", "sim")[2] != "unsupported"

    def test_liteefg_plus_rules_exist_only_at_alternating(self) -> None:
        for variant in ("cfr_plus", "dcfr", "pcfr_plus"):
            assert dl.crossframework("leduc_poker", "liteefg", variant, "sim")[2] == "unsupported"
            assert dl.crossframework("leduc_poker", "liteefg", variant, "alt")[2] != "unsupported"

    def test_openspiel_has_no_simultaneous_column_at_all(self) -> None:
        """``alternating_updates=True`` is hardcoded in all three constructors."""

        for variant in dl.CONVERGENCE_VARIANTS:
            assert dl.crossframework("leduc_poker", "openspiel", variant, "sim")[2] == "unsupported"

    def test_openspiel_does_not_implement_the_predictive_rule(self) -> None:
        assert dl.crossframework("leduc_poker", "openspiel", "pcfr_plus", "alt")[2] == "unsupported"

    def test_noregret_spans_both_orders_for_its_four_rules(self) -> None:
        """It is the only baseline whose order we can actually choose."""

        for variant in ("cfr", "cfr_plus", "dcfr", "pcfr_plus"):
            for order in ("sim", "alt"):
                assert dl.crossframework("leduc_poker", "noregret", variant, order)[2] != "unsupported"

    def test_hs_dcfr_is_reported_by_no_backend(self) -> None:
        """It is out of the reported rule set, so no column may claim it.

        The archive still holds our own ``hs_dcfr`` cells and
        ``dl.convergence`` still reads them; what this pins is that nothing
        generated for the paper has a column for a rule only one engine ships.
        """

        assert "hs_dcfr" not in dl.CONVERGENCE_VARIANTS
        for backend in dl.CROSS_RULES:
            assert "hs_dcfr" not in dl.CROSS_RULES[backend]
        gt.table_t10_crossframework()
        assert "HS-DCFR" not in (gt.OUT / "TABLE_T10_crossframework.tex").read_text()


class TestOrderIsReadFromTheRecordNotTheRequest:
    """A cell must be filed under the order that ran, never the one asked for."""

    def test_backend_env_string_wins_over_the_boolean(self) -> None:
        """Pre-2026-08 archives left the boolean False whatever they ran.

        Reading the string first means such a record lands in the right cell
        instead of silently swelling the simultaneous column.
        """

        stale = {
            "alternating_updates": False,
            "environment": {"liteefg_update_mode": "alternating"},
        }
        assert dl._recorded_order(stale) == "alt"

    def test_our_own_arm_falls_back_to_the_boolean(self) -> None:
        """Ours writes no backend env key, and its boolean is authoritative."""

        assert dl._recorded_order({"alternating_updates": True, "environment": {}}) == "alt"
        assert dl._recorded_order({"alternating_updates": False, "environment": {}}) == "sim"

    def test_each_backend_key_is_honoured(self) -> None:
        for key in ("liteefg_update_mode", "openspiel_update_mode", "noregret_update_mode"):
            record = {"alternating_updates": False, "environment": {key: "alternating"}}
            assert dl._recorded_order(record) == "alt", key


class TestUniqueWinner:
    def test_returns_a_unique_nonzero_minimum(self) -> None:
        assert gt._unique_winner({"cfr": 0.2, "dcfr": 0.1}) == "dcfr"

    def test_returns_a_unique_zero_minimum(self) -> None:
        assert gt._unique_winner({"cfr": 0.2, "dcfr": 0.0}) == "dcfr"

    def test_rejects_zero_and_nonzero_ties(self) -> None:
        assert gt._unique_winner({"cfr": 0.0, "dcfr": 0.0}) is None
        assert gt._unique_winner({"cfr": 0.1, "dcfr": 0.1}) is None

    def test_requires_two_candidate_rules(self) -> None:
        scores = {"cfr": 0.2, "dcfr": 0.1}
        assert gt._unique_winner(scores, {"dcfr"}) is None

    def test_tie_result_does_not_depend_on_input_order(self) -> None:
        forward = {"cfr": 0.0, "dcfr": 0.0, "pcfr_plus": 0.2}
        reverse = dict(reversed(list(forward.items())))
        assert gt._unique_winner(forward) is None
        assert gt._unique_winner(reverse) is None


class TestAgreementAccounting:
    def test_agreement_counts_only_two_sided_unique_comparisons(self) -> None:
        """Unsupported, single-rule, and tied comparisons add no evidence."""

        agree, total, notes, excluded = gt._agreement()
        assert (agree, total) == (10, 10)
        assert len(notes) == 0
        assert len(excluded) == 2

    def test_no_disagreements_remain_after_the_kim_arm_retired(self) -> None:
        """The two historical mismatches were both rows of the retired Kim arm.

        With the grid reduced to Ours/LiteEFG/OpenSpiel, every two-sided
        comparison with a unique winner agrees, so the caption carries no
        disagreement notes at all.
        """

        _, _, notes, _ = gt._agreement()
        assert notes == []

    def test_caption_reports_unique_winner_accounting(self) -> None:
        gt.table_t10_crossframework()
        body = (gt.OUT / "TABLE_T10_crossframework.tex").read_text()
        agree, total, notes, excluded = gt._agreement()
        assert f"{total} two-sided comparisons with unique minima, {agree} agree" in body
        assert f"{len(excluded)} further comparisons are excluded" in body
        for note in notes:
            assert note in body
        assert "18 of 24" not in body

    def test_caption_counts_follow_the_data_not_a_literal(self, monkeypatch, tmp_path) -> None:
        """A caption sentence that cannot move with the data is a latent misstatement.

        Both the fake accounting and the output directory are patched through
        ``monkeypatch``, which unwinds even if the process dies mid-test. Writing
        the fabricated caption into the real ``figures/`` table and relying on a
        ``finally`` to undo it would plant "a fake game" in a paper input the one
        time the interpreter does not get there.
        """

        monkeypatch.setattr(
            gt, "_agreement", lambda: (3, 5, ["LiteEFG on a fake game, where CFR leads"], ["X", "Y"])
        )
        monkeypatch.setattr(gt, "OUT", tmp_path)
        gt.table_t10_crossframework()
        body = (tmp_path / "TABLE_T10_crossframework.tex").read_text()
        assert "5 two-sided comparisons with unique minima, 3 agree" in body
        assert "2 further comparisons are excluded" in body
        assert "The disagreement is LiteEFG on a fake game, where CFR leads." in body

    def test_caption_omits_the_exclusion_clause_when_nothing_is_excluded(
        self, monkeypatch, tmp_path
    ) -> None:
        monkeypatch.setattr(gt, "_agreement", lambda: (4, 4, [], []))
        monkeypatch.setattr(gt, "OUT", tmp_path)
        gt.table_t10_crossframework()
        body = (tmp_path / "TABLE_T10_crossframework.tex").read_text()
        assert "4 two-sided comparisons with unique minima, 4 agree" in body
        assert "excluded" not in body
        assert "Disagreement" not in body

    def test_results_prose_matches_the_generated_accounting(self) -> None:
        """The section text states the same counts, so drift there is also a defect.

        Matching runs on whitespace-normalized prose: a LaTeX line break inside
        one of these phrases changes nothing a reader sees, so it must not be
        able to fail the count check or silently satisfy it.
        """

        agree, total, _, excluded = gt._agreement()
        # The accounting sentence lives with the secondary study, which moved to
        # the appendix (D.1) for the 11-page ASPLOS body budget.
        raw = (PAPER_SECTIONS / "D_extra_results.tex").read_text()
        prose = " ".join(raw.split())
        assert f"the {total} comparisons" in prose
        assert f"agrees in {agree}" in prose
        assert f"{len(excluded)} further comparisons" in prose


def _typeset_input_count(path: Path, stem: str) -> int:
    """How many times ``stem`` is actually typeset from ``path``.

    Comments are stripped first: a commented-out ``\\input`` still contains the
    path but contributes nothing to the PDF, so counting raw occurrences would
    call a vanished table present. The extension is optional in LaTeX, so both
    ``{...T10_crossframework}`` and ``{...T10_crossframework.tex}`` count.
    """

    live = "\n".join(re.sub(r"(?<!\\)%.*$", "", ln) for ln in path.read_text().splitlines())
    return len(re.findall(rf"\\input\{{figures/{re.escape(stem)}(?:\.tex)?\}}", live))


class TestTablePlacement:
    """The full grid belongs to the appendix; the body keeps only the accounting.

    Two failure modes matter here. Re-adding the ``\\input`` to the results section
    would print the same table twice under two numbers, and dropping it from the
    appendix would leave every ``\\cref{tab:crossframework}`` in the paper pointing
    at a table that no longer exists.
    """

    SECTIONS = PAPER_SECTIONS
    STEM = "TABLE_T10_crossframework"

    def test_the_body_does_not_typeset_the_full_grid(self) -> None:
        assert _typeset_input_count(self.SECTIONS / "6_results.tex", self.STEM) == 0

    def test_the_appendix_typesets_it_exactly_once(self) -> None:
        assert _typeset_input_count(self.SECTIONS / "D_extra_results.tex", self.STEM) == 1

    def test_no_other_section_typesets_it_as_well(self) -> None:
        """One label, one table: a second \\input anywhere duplicates the grid."""

        total = sum(
            _typeset_input_count(p, self.STEM) for p in sorted(self.SECTIONS.glob("*.tex"))
        )
        assert total == 1

    def test_the_body_points_readers_at_the_appendix_table(self) -> None:
        # The body routes readers through the secondary-study subsection in the
        # appendix, which in turn typesets and references the grid.
        body = (self.SECTIONS / "6_results.tex").read_text()
        assert "\\cref{sec:convergence}" in body
        study = (self.SECTIONS / "D_extra_results.tex").read_text()
        assert "\\cref{tab:crossframework}" in study

    def test_the_generated_table_still_defines_that_label(self, tmp_path) -> None:
        gt.table_t10_crossframework()
        table = (gt.OUT / "TABLE_T10_crossframework.tex").read_text()
        assert "\\label{tab:crossframework}" in table

    def test_game_spacing_is_compact_and_omits_block_trailers(self) -> None:
        gt.table_t10_crossframework()
        body = (gt.OUT / "TABLE_T10_crossframework.tex").read_text()
        assert body.count("\\addlinespace[2pt]") == 10
        assert "\\addlinespace\n" not in body
        assert "\\addlinespace[2pt]\n\\midrule" not in body
        assert "\\addlinespace[2pt]\n\\bottomrule" not in body

    def test_our_column_is_reused_not_remeasured(self) -> None:
        """T10 must not introduce a second copy of a published T9 number."""

        for order in ("sim", "alt"):
            for variant in dl.CONVERGENCE_VARIANTS:
                cross = dl.crossframework("leduc_poker", "ours", variant, order)[0]
                t9 = dl.convergence("leduc_poker", variant, order)[0]
                assert cross == t9, (variant, order)


==> figures/test_data_loader_validity.py <==
"""The loader must not publish a baseline's invalid exploitability readings.

Regression context. LiteEFG reports summed best-response gains of ~1e-15 for
``battleship`` and ~1e-16 for ``dark_hex_2x2`` at *every* iteration count -- 1,
2, 10, 100, 1000 alike -- while on kuhn/leduc/liars_dice/goofspiel the same call
descends normally (leduc 4.10 -> 4.7e-4 over 1..1000 iterations). A reading that
is flat at machine epsilon from the first iteration of a 209,941-node game is not
a converged solve, so those two values are not measurements and must never reach
a figure. The backends' *timing* on those games is unaffected and is still used.

Run: python -m pytest figures/test_data_loader_validity.py -q
"""

from __future__ import annotations

import statistics

import pytest

import data_loader as dl

BROKEN = (("battleship", "liteefg"), ("dark_hex_2x2", "liteefg"))
HEALTHY = (
    ("leduc_poker", "liteefg"),
    ("goofspiel", "liteefg"),
    ("battleship", "ours_cuda"),
    ("battleship", "openspiel"),
)


def test_known_broken_exploitability_is_not_returned() -> None:
    """The two flat-at-epsilon LiteEFG cells must come back empty."""

    for game, backend in BROKEN:
        stats, _ = dl.e2e_exploitability(game, backend)
        assert stats["n"] == 0, f"{game}/{backend} exploitability should be withheld, got {stats}"


def test_broken_cells_are_excluded_from_curves() -> None:
    """Curve points from those cells must be dropped, not plotted near zero."""

    for game, backend in BROKEN:
        points, _ = dl.curve(game, backend)
        assert points == [], f"{game}/{backend} curve should be empty, got {len(points)} points"


def test_healthy_exploitability_still_flows_through() -> None:
    """The filter must not silence cells that report real values."""

    for game, backend in HEALTHY:
        stats, prov = dl.e2e_exploitability(game, backend)
        assert stats["n"] > 0, f"{game}/{backend} lost its exploitability (prov={prov})"
        assert stats["median"] > 1e-9, f"{game}/{backend} median suspiciously small: {stats}"


def test_timing_is_untouched_for_the_broken_cells() -> None:
    """Only the metric is rejected; the wall-clock measurement is still valid."""

    for game, backend in BROKEN:
        stats, prov = dl.e2e_stats(game, backend)
        assert stats["n"] > 0, f"{game}/{backend} timing must survive (prov={prov})"
        assert stats["median"] > 0.0


def test_only_documented_outlier_exists() -> None:
    """No undocumented repetition runs above the exclusion threshold.

    The exclusion list is only defensible while it is exhaustive: if a data
    refresh introduces a second host-interference repetition, this fails rather
    than letting one excluded point imply the rest of the grid is clean.
    """

    arms = (
        ("ours_cpu", None),
        ("ours_cuda", "cfr"),
        ("liteefg", None),
        ("openspiel", None),
        ("noregret_cuda", None),
        ("noregret_cpu", None),
    )
    documented = set(dl._EXCLUDED_REPS)
    found = set()
    for game in dl.GAMES:
        for backend, variant in arms:
            records, _ = dl.e2e_records(game, backend, variant)
            ok = [r for r in records if r.get("status") == "ok"]
            if len(ok) < 5:
                continue
            values = [dl._bench_ms_per_iter(r) for r in ok]
            reference = statistics.median_high(values)
            resolved = variant or dl.NATIVE_VARIANT[backend]
            for record, value in zip(ok, values):
                if value > dl._OUTLIER_FACTOR * reference:
                    found.add((game, backend, resolved, record.get("ablation_id")))
    assert found == documented, f"undocumented={found - documented}, stale={documented - found}"


@pytest.mark.skipif(not dl._EXCLUDED_REPS, reason="no repetition is excluded in this campaign")
def test_excluded_rep_leaves_the_median_intact() -> None:
    """Dropping the outlier tightens the spread without moving the median."""

    records, _ = dl.e2e_records("leduc_poker", "ours_cpu")
    raw = [dl._bench_ms_per_iter(r) for r in records if r.get("status") == "ok"]
    stats, _ = dl.e2e_stats("leduc_poker", "ours_cpu")
    assert stats["n"] == len(raw) - 1
    assert abs(stats["median"] - statistics.median(raw)) / stats["median"] < 0.01
    assert stats["max"] < 1.0 < max(raw)


def test_exclusion_is_refused_when_the_point_stops_being_an_outlier() -> None:
    """The threshold guard fires rather than silently dropping a normal point."""

    original = dict(dl._EXCLUDED_REPS)
    try:
        dl._EXCLUDED_REPS.clear()
        # rep5 is an ordinary 0.603 ms repetition of the same cell.
        dl._EXCLUDED_REPS[("leduc_poker", "ours_cpu", "cfr_plus", "paper_v4w_rep5")] = "not an outlier"
        with pytest.raises(ValueError, match="below the .* exclusion threshold"):
            dl.e2e_stats("leduc_poker", "ours_cpu")
    finally:
        dl._EXCLUDED_REPS.clear()
        dl._EXCLUDED_REPS.update(original)


def test_exactly_zero_exploitability_is_rejected_generically() -> None:
    """The rule is a validity floor, not a hardcoded pair of game names."""

    records = [
        {"status": "ok", "metrics": {"exploitability": 0.0}},
        {"status": "ok", "metrics": {"exploitability": -3.3e-15}},
        {"status": "ok", "metrics": {"exploitability": 1e-3}},
    ]
    kept = [r for r in records if dl.is_valid_exploitability(r)]
    assert len(kept) == 1
    assert kept[0]["metrics"]["exploitability"] == 1e-3


==> figures/test_hunl_v11_curve_loader.py <==
"""Regression tests for the narrowly scoped HUNL v11 curve source."""

from __future__ import annotations

import data_loader as dl


EXPECTED_TARGETS = (0.1, 0.3, 1.0, 3.0, 10.0, 30.0)


def test_river_cpu_uses_float64_replacement() -> None:
    records, provenance = dl.curve("hunl_river", "noregret_cpu")

    assert provenance == "curves_hunl_baselines_v11b"
    assert [r["target_time_sec"] for r in records] == list(EXPECTED_TARGETS)
    assert all(r["status"] == "ok" for r in records)
    assert all(r["dtype"] == "float64" for r in records)
    assert all(r["device"] == "cpu" for r in records)


def test_hunl_v11_baselines_have_complete_curves() -> None:
    expected = {
        ("hunl_river", "liteefg"),
        ("hunl_river", "noregret_cuda"),
        ("hunl_river", "noregret_cpu"),
        ("hunl_turn", "liteefg"),
        ("hunl_turn", "noregret_cuda"),
        ("hunl_turn", "noregret_cpu"),
    }

    for game, backend in expected:
        records, provenance = dl.curve(game, backend)
        assert provenance == "curves_hunl_baselines_v11b"
        assert [r["target_time_sec"] for r in records] == list(EXPECTED_TARGETS)
        assert all(r["status"] == "ok" for r in records)


def test_hunl_v11_source_does_not_spill_to_other_cells() -> None:
    for game, backend in (
        ("leduc_poker", "noregret_cpu"),
        ("hunl_river", "ours_cpu"),
        ("hunl_turn", "ours_cuda"),
    ):
        records, provenance = dl.curve(game, backend)
        assert provenance != "curves_hunl_baselines_v11b"
        assert all(r.get("game") == game for r in records)


def test_hunl_v11_raw_curves_have_complete_sources() -> None:
    for game, backend in (
        ("hunl_river", "liteefg"),
        ("hunl_river", "noregret_cuda"),
        ("hunl_river", "noregret_cpu"),
        ("hunl_turn", "liteefg"),
        ("hunl_turn", "noregret_cuda"),
        ("hunl_turn", "noregret_cpu"),
    ):
        records, provenance = dl.curve_raw(game, backend)
        assert provenance == "curves_hunl_baselines_v11b"
        assert len(records) == 60
        assert {r["seed"] for r in records} == set(range(10))
        for seed in range(10):
            targets = [
                r["target_time_sec"] for r in records if r["seed"] == seed
            ]
            assert targets == list(EXPECTED_TARGETS)


def test_river_cpu_raw_protocol_uses_float64_retry() -> None:
    records, _ = dl.curve_raw("hunl_river", "noregret_cpu")

    assert {r["game"] for r in records} == {"hunl_river"}
    assert {r["solver"] for r in records} == {"noregret_plus"}
    assert {r["backend"] for r in records} == {"noregret"}
    assert {r["variant"] for r in records} == {"cfr_plus"}
    assert {r["device"] for r in records} == {"cpu"}
    assert {r["dtype"] for r in records} == {"float64"}
    assert {r["ablation_id"] for r in records} == {
        "hunl_curve_v11b_float64_retry"
    }
    assert {r["alternating_updates"] for r in records} == {False}


def test_hunl_unsupported_cells_are_explicit() -> None:
    for backend in ("liteefg_plus", "openspiel"):
        records, provenance = dl.curve("hunl_river", backend)
        assert records == []
        assert provenance == "unsupported"


==> figures/test_hunl_v12_ours_curve_loader.py <==
"""Regression tests for the exact HUNL v12 ours curve source."""

from __future__ import annotations

import json
import shutil
from pathlib import Path

import pytest

import data_loader as dl

EXPECTED_TARGETS = (0.1, 0.3, 1.0, 3.0, 10.0, 30.0)
CELLS = (
    ("hunl_river", "ours_cpu", "cpu"),
    ("hunl_river", "ours_cuda", "cuda"),
    ("hunl_turn", "ours_cpu", "cpu"),
    ("hunl_turn", "ours_cuda", "cuda"),
)


def _filename(game: str, device: str, seed: int) -> str:
    return f"{game}_gpu_cfr_plus_{device}_seed{seed}.jsonl"


# v13 is the post-fix rerun and now owns the HUNL ours route in curve()/curve_raw().
# These tests are about the v12 loader's own strictness, so they address it
# directly; going through the router would only re-test the router's precedence,
# which test_rerun_curve_loaders.py already covers.
def _v12_collapsed(game: str, backend: str) -> tuple[list[dict], str]:
    return dl._load_v12_curve(game, backend)


def _v12_raw(game: str, backend: str) -> tuple[list[dict], str]:
    records = dl._load_v12_records(game, backend)
    return (records, "curves_hunl_ours_v12b") if records else ([], "missing")


def _rewrite_rows(path: Path, rows: list[dict]) -> None:
    path.write_text(
        "".join(json.dumps(row, sort_keys=True) + "\n" for row in rows),
        encoding="utf-8",
    )


def _copy_v12(tmp_path: Path, monkeypatch: pytest.MonkeyPatch) -> Path:
    copied = tmp_path / "curves"
    shutil.copytree(dl._V12_CURVES, copied)
    monkeypatch.setattr(dl, "_V12_CURVES", copied)
    return copied


def _synthetic_row(
    game: str, device: str, seed: int, target: float, target_index: int
) -> dict:
    return {
        "ablation_id": "hunl_curve_v12b",
        "alternating_updates": False,
        "backend": "project_gpu_cfr",
        "device": device,
        "dtype": "float32",
        "curve_step_batch_size": 64,
        "elapsed_train_sec": 100.0 + seed + target,
        "environment": {
            "actual_device": device,
            "curve_step_batch_size": 64,
            "execution_mode": "stagewise",
            "scheduler_name": "stagewise",
            "cuda_graph_enabled": True,
            "cuda_graph_active": device == "cuda",
        },
        "execution_mode": "stagewise",
        "game": game,
        "iteration": 64 * (target_index + 1),
        "metrics": {"exploitability": 20.0 + seed + target},
        "schema_version": "benchmark_curve_point_v1",
        "seed": seed,
        "solver": "gpu_cfr_plus",
        "status": "ok",
        "target_time_sec": target,
        "variant": "cfr_plus",
    }


def _write_synthetic_cell(root: Path, game: str, device: str) -> None:
    root.mkdir(parents=True, exist_ok=True)
    for seed in range(10):
        rows = [
            _synthetic_row(game, device, seed, target, index)
            for index, target in enumerate(EXPECTED_TARGETS)
        ]
        _rewrite_rows(root / _filename(game, device, seed), rows)


def _install_fallback(root: Path, source: Path, game: str, backend: str) -> Path:
    fallback = root / "final_v4"
    curves = fallback / "curves"
    curves.mkdir(parents=True)
    shutil.copy2(source, curves / f"{game}_{backend}_rep0.jsonl")
    return fallback


def _apply_damage(path: Path, damage: str) -> None:
    if damage == "missing_file":
        path.unlink()
        return
    if damage == "malformed_json":
        path.write_text("{not-json}\n", encoding="utf-8")
        return
    rows = dl.load_jsonl(path)
    if damage == "missing_target":
        rows.pop()
    elif damage == "wrong_protocol":
        rows[0]["variant"] = "cfr"
    elif damage == "elapsed_inf":
        rows[0]["elapsed_train_sec"] = float("inf")
    elif damage == "elapsed_zero":
        rows[0]["elapsed_train_sec"] = 0.0
    elif damage == "elapsed_string":
        rows[0]["elapsed_train_sec"] = "bad"
    elif damage == "exploitability_inf":
        rows[0]["metrics"]["exploitability"] = float("inf")
    elif damage == "exploitability_list":
        rows[0]["metrics"]["exploitability"] = []
    elif damage == "iteration_bool":
        rows[0]["iteration"] = True
    elif damage == "seed_bool":
        rows[0]["seed"] = True
    elif damage == "alternating_updates_int":
        rows[0]["alternating_updates"] = 0
    elif damage == "top_batch_wrong":
        rows[0]["curve_step_batch_size"] = 32
    elif damage == "top_batch_bool":
        rows[0]["curve_step_batch_size"] = True
    elif damage == "environment_batch_mismatch":
        rows[0]["environment"]["curve_step_batch_size"] = 32
    elif damage == "environment_execution_mode_wrong":
        rows[0]["environment"]["execution_mode"] = "flat"
    elif damage == "scheduler_wrong":
        rows[0]["environment"]["scheduler_name"] = "other"
    elif damage == "cuda_graph_enabled_int":
        rows[0]["environment"]["cuda_graph_enabled"] = 1
    elif damage == "cuda_graph_active_wrong":
        rows[0]["environment"]["cuda_graph_active"] = rows[0]["device"] == "cpu"
    else:
        raise AssertionError(f"unknown damage {damage}")
    _rewrite_rows(path, rows)


def test_hunl_v12_ours_raw_curves_are_exact_and_complete() -> None:
    for game, backend, device in CELLS:
        records, provenance = _v12_raw(game, backend)
        assert provenance == "curves_hunl_ours_v12b"
        assert len(records) == 60
        assert {row["seed"] for row in records} == set(range(10))
        assert {row["game"] for row in records} == {game}
        assert {row["device"] for row in records} == {device}
        for seed in range(10):
            assert [
                row["target_time_sec"] for row in records if row["seed"] == seed
            ] == list(EXPECTED_TARGETS)


def test_hunl_v12_ours_protocol_matches_audited_artifacts() -> None:
    for game, backend, device in CELLS:
        records, _ = _v12_raw(game, backend)
        assert {row["backend"] for row in records} == {"project_gpu_cfr"}
        assert {row["solver"] for row in records} == {"gpu_cfr_plus"}
        assert {row["variant"] for row in records} == {"cfr_plus"}
        assert {row["device"] for row in records} == {device}
        assert {row["dtype"] for row in records} == {"float32"}
        assert {row["alternating_updates"] for row in records} == {False}
        assert {row["ablation_id"] for row in records} == {
            "hunl_curve_v12b"
        }
        assert {row["schema_version"] for row in records} == {
            "benchmark_curve_point_v1"
        }
        assert {row["execution_mode"] for row in records} == {"stagewise"}
        assert {row["curve_step_batch_size"] for row in records} == {64}
        assert {
            (
                row["environment"]["curve_step_batch_size"],
                row["environment"]["execution_mode"],
                row["environment"]["scheduler_name"],
                row["environment"]["cuda_graph_enabled"],
                row["environment"]["cuda_graph_active"],
            )
            for row in records
        } == {(64, "stagewise", "stagewise", True, device == "cuda")}
        assert {row["environment"]["actual_device"] for row in records} == {
            device
        }


def test_hunl_v12_medians_use_independent_synthetic_fixture(
    tmp_path: Path, monkeypatch: pytest.MonkeyPatch
) -> None:
    curves = tmp_path / "synthetic"
    _write_synthetic_cell(curves, "hunl_river", "cpu")
    monkeypatch.setattr(dl, "_V12_CURVES", curves)

    records, provenance = _v12_collapsed("hunl_river", "ours_cpu")

    assert provenance == "curves_hunl_ours_v12b"
    assert [row["target_time_sec"] for row in records] == list(EXPECTED_TARGETS)
    assert [row["num_reps"] for row in records] == [10] * 6
    assert [row["elapsed_train_sec"] for row in records] == pytest.approx(
        [104.5 + target for target in EXPECTED_TARGETS]
    )
    assert [row["metrics"]["exploitability"] for row in records] == pytest.approx(
        [24.5 + target for target in EXPECTED_TARGETS]
    )


@pytest.mark.parametrize(("game", "backend", "device"), CELLS)
@pytest.mark.parametrize(
    "damage",
    (
        "missing_file", "missing_target", "wrong_protocol", "malformed_json",
        "elapsed_inf", "elapsed_zero", "elapsed_string",
        "exploitability_inf", "exploitability_list", "iteration_bool",
        "seed_bool", "alternating_updates_int",
        "top_batch_wrong", "top_batch_bool", "environment_batch_mismatch",
        "environment_execution_mode_wrong", "scheduler_wrong",
        "cuda_graph_enabled_int", "cuda_graph_active_wrong",
    ),
)
def test_hunl_v12_damage_fails_closed_without_final_v3_fallback(
    tmp_path: Path, monkeypatch: pytest.MonkeyPatch,
    game: str, backend: str, device: str, damage: str,
) -> None:
    copied = _copy_v12(tmp_path, monkeypatch)
    source = copied / _filename(game, device, 1)
    monkeypatch.setattr(dl, "V2", _install_fallback(tmp_path, source, game, backend))
    seed = 9 if damage == "missing_file" else 0
    _apply_damage(copied / _filename(game, device, seed), damage)

    assert _v12_raw(game, backend) == ([], "missing")
    assert _v12_collapsed(game, backend) == ([], "missing")


@pytest.mark.parametrize(("game", "backend", "device"), CELLS)
@pytest.mark.parametrize("error_type", (OSError, UnicodeError))
def test_hunl_v12_read_errors_fail_closed(
    tmp_path: Path, monkeypatch: pytest.MonkeyPatch,
    game: str, backend: str, device: str, error_type: type[Exception],
) -> None:
    copied = _copy_v12(tmp_path, monkeypatch)
    target = copied / _filename(game, device, 0)
    original_load = dl.load_jsonl

    def failing_load(path: Path) -> list[dict]:
        if path == target:
            raise error_type("read failed")
        return original_load(path)

    monkeypatch.setattr(dl, "load_jsonl", failing_load)
    assert _v12_raw(game, backend) == ([], "missing")
    assert _v12_collapsed(game, backend) == ([], "missing")


def test_hunl_v12_source_does_not_spill_to_non_hunl_cells() -> None:
    records, provenance = dl.curve("leduc_poker", "ours_cpu")
    assert provenance != "curves_hunl_ours_v12b"
    assert all(row.get("game") == "leduc_poker" for row in records)


==> figures/test_infoset_counts.py <==
"""Contracts on the paper-definition size counts written by count_infosets.py."""

from __future__ import annotations

import json
from pathlib import Path

import data_loader as dl

COUNTS = Path(__file__).resolve().parent / "data" / "infoset_counts.json"


def _payload() -> dict:
    return json.loads(COUNTS.read_text())


def test_kuhn_has_fifty_four_infosets_and_states() -> None:
    kuhn = _payload()["games"]["kuhn_poker"]
    assert kuhn["infosets"] == 54
    assert kuhn["states"] == 54


def test_every_suite_game_and_endgame_is_counted() -> None:
    games = _payload()["games"]
    for game in list(dl.GAMES) + ["libratus_subgame3", "libratus_subgame4"]:
        assert games[game]["infosets"] > 0, game
        assert games[game]["states"] > 0, game
        assert games[game]["states"] + games[game]["chance_nodes"] == games[game]["nodes"], game


def test_consistency_checks_passed() -> None:
    checks = _payload()["checks"]
    assert checks["kuhn_openspiel_matches_native"] is True
    assert checks["river_closed_form_matches_walk"] is True


def test_loader_reads_the_same_numbers() -> None:
    games = _payload()["games"]
    for game in dl.GAMES:
        assert dl.num_infosets(game) == games[game]["infosets"]
        assert dl.num_states(game) == games[game]["states"]


def test_libratus_closed_form_matches_template() -> None:
    for game in ("libratus_subgame3", "libratus_subgame4"):
        rec = _payload()["games"][game]
        assert rec["infosets"] == rec["template_nodes"] * sum(rec["live_hands"])
        assert rec["states"] == rec["template_nodes"] * rec["deals"]


==> figures/test_kim_claims.py <==
"""Regression guards for Kim (2026) headline and Appendix-D claims."""

from __future__ import annotations

import statistics

import data_loader as dl

MAIN_GAMES = list(dl.GAMES)
PUBLIC_GAMES = [
    "kuhn_poker",
    "dark_hex_2x2",
    "leduc_poker",
    "goofspiel",
    "battleship",
    "liars_dice",
]


def _ms(records: list[dict]) -> list[float]:
    return [r["timing"]["train_time_sec"] * 1e3 / r["iterations"] for r in records]


def _median(records: list[dict]) -> float:
    return statistics.median(_ms(records))


def _speedups(backend: str, games: list[str], graph: bool) -> list[float]:
    values = []
    for game in games:
        records, _ = dl.e2e_records(game, backend)
        ours = dl.iterbench(game, graph=graph)[0]
        assert records and ours
        values.append(_median(records) / ours)
    return values


def test_main_suite_is_eight_games_with_kim_arms() -> None:
    """HUNL export rows must remain part of the headline Ours/Kim matrix."""

    assert len(MAIN_GAMES) == 8
    for game in MAIN_GAMES:
        for backend in ("noregret_cuda", "noregret_cpu"):
            records, provenance = dl.e2e_records(game, backend)
            assert len(records) == 10, (game, backend, provenance)
            assert provenance == "final_v4"
            assert all(
                r.get("status") == "ok"
                and r.get("game") == game
                and r.get("backend") == "noregret"
                and r.get("device") == backend.removeprefix("noregret_")
                and r.get("variant") == "cfr_plus"
                and r.get("iterations") == 1000
                and r.get("environment", {}).get("noregret_update_mode") == "simultaneous"
                for r in records
            ), (game, backend, provenance)


def _macros() -> dict[str, str]:
    import re
    from pathlib import Path

    text = (Path(__file__).resolve().parent / "SNIPPET_headline_macros.tex").read_text()
    return dict(re.findall(r"\\newcommand\{\\(\w+)\}\{([^}]*)\}", text))


def test_eight_game_headline_speedups_match_generated_macros() -> None:
    """The macros the prose includes equal a recomputation over all eight games."""

    macros = _macros()
    graph_gpu = _speedups("noregret_cuda", MAIN_GAMES, graph=True)
    eager_gpu = _speedups("noregret_cuda", MAIN_GAMES, graph=False)
    assert macros["kimGraphRange"] == f"{min(graph_gpu):.1f}--{max(graph_gpu):.1f}"
    assert macros["kimGraphMedian"] == f"{statistics.median(graph_gpu):.1f}"
    assert macros["kimEagerRange"] == f"{min(eager_gpu):.1f}--{max(eager_gpu):.1f}"
    for name in ("kimCpuRange", "liteGraphLargestRange", "graphCpuLargestRange", "turnSteadyMs", "turnFirstSolveSec"):
        assert name in macros and "--" != macros[name], name


def test_prose_quotes_headline_numbers_only_through_macros() -> None:
    """No hand-typed speedup range survives in the body sections."""

    import re
    from pathlib import Path

    sections = Path(__file__).resolve().parent.parent / "paper" / "sections"
    for name in ("0_abstract.tex", "1_introduction.tex", "6_results.tex", "8_conclusion.tex"):
        text = (sections / name).read_text()
        assert re.search(r"\d+\.\d--\d+\.\d\$\\times\$", text) is None, name
        assert "46.5" not in text and "92--272" not in text, name


def test_public_probe_subset_preserves_six_game_scope() -> None:
    """Appendix-D mechanism records intentionally exclude native HUNL rows."""

    assert len(PUBLIC_GAMES) == 6
    records = dl.load_jsonl(dl.ROOT / "sparse_ops" / "sparse_ops_v1.jsonl")
    assert {
        (r["game"], r["device"])
        for r in records
    } == {(game, device) for game in PUBLIC_GAMES for device in ("cuda", "cpu")}


def test_kim_cpu_gpu_quality_exception_is_visible() -> None:
    """The Appendix-D text must not imply exact arm agreement on Battleship."""

    gpu, _ = dl.e2e_records("battleship", "noregret_cuda")
    cpu, _ = dl.e2e_records("battleship", "noregret_cpu")
    gpu_expl = statistics.median([r["metrics"]["exploitability"] for r in gpu])
    cpu_expl = statistics.median([r["metrics"]["exploitability"] for r in cpu])
    gap = abs(gpu_expl - cpu_expl) / max(gpu_expl, cpu_expl)
    # v4 campaign (final_v4): Battleship Kim CPU vs GPU exploitability gap.
    assert round(gap * 100, 1) == 19.5


==> figures/test_paper_source_contracts.py <==
"""Lightweight source contracts for the GPU-CFR paper figure/text stage."""

from __future__ import annotations

import re
from pathlib import Path

import data_loader as dl
import gen_fig4_curves as fig4
from paper_plot_style import SERIES_LABELS

FIGURES_DIR = Path(__file__).resolve().parent
PROJECT_DIR = FIGURES_DIR.parent
PAPER_DIR = PROJECT_DIR / "paper"
RESULTS_TEX = PAPER_DIR / "sections" / "6_results.tex"
EXPECTED_TARGETS = (0.1, 0.3, 1.0, 3.0, 10.0, 30.0)
HUNL_ARMS = (
    "ours_cuda",
    "ours_cpu",
    "noregret_cuda",
    "noregret_cpu",
    "liteefg",
)
PROHIBITED_CPU_NAMES = (
    "GPU-CFR CPU",
    "GPU-CFR on CPU",
    "GPU-CFR's CPU arm",
    "GPU-CFR's two backends",
    "GPU-CFR's backends",
    "GPU-CFR} runs the compiled float32 solver on one NVIDIA A100 80GB in eager or CUDA\nGraph mode, and on eight CPU threads",
)


def _active_paper_sources() -> dict[Path, str]:
    """Return main.tex plus every directly reachable section and table source."""

    main_path = PAPER_DIR / "main.tex"
    sources = {main_path: main_path.read_text(encoding="utf-8")}
    section_refs = re.findall(r"\\input\{(sections/[^}]+)\}", sources[main_path])
    for section_ref in section_refs:
        section_path = PAPER_DIR / f"{section_ref}.tex"
        section = section_path.read_text(encoding="utf-8")
        sources[section_path] = section
        for table_ref in re.findall(r"\\input\{(figures/TABLE_[^}]+\.tex)\}", section):
            table_path = PAPER_DIR / table_ref
            sources[table_path] = table_path.read_text(encoding="utf-8")
    return sources


def test_series_labels_keep_cpu_and_cuda_names() -> None:
    """The CPU arm is explicit while CUDA arms retain the GPU-CFR name."""

    assert SERIES_LABELS["ours_cpu"] == "Ours CPU (8 threads)"
    assert SERIES_LABELS["ours_gpu_graph"] == "GPU-CFR (A100, CUDA graph)"
    assert SERIES_LABELS["ours_gpu_eager"] == "GPU-CFR (A100, eager)"


def test_fig4_backend_and_style_contract() -> None:
    """Figure 4 uses the active backends and retains Kim's A100 style."""

    assert fig4.BACKENDS == (
        "ours_cuda",
        "ours_cpu",
        "noregret_cuda",
        "liteefg",
        "openspiel",
    )
    assert fig4.STYLE_KEY == {
        "ours_cuda": "ours_gpu_graph",
        "ours_cpu": "ours_cpu",
        "noregret_cuda": "noregret_cuda",
        "liteefg": "liteefg",
        "openspiel": "openspiel",
    }
    assert "noregret_cpu" not in fig4.BACKENDS


def test_active_main_and_runner_do_not_reach_retired_fig5() -> None:
    """Neither active paper assembly nor regeneration reaches retired Fig. 5."""

    run_all = (FIGURES_DIR / "run_all.sh").read_text(encoding="utf-8")
    active_text = "".join(_active_paper_sources().values())

    assert "gen_fig5_hunl_curves.py" not in run_all
    assert "fig5_hunl_curves" not in active_text
    assert (FIGURES_DIR / "gen_fig5_hunl_curves.py").is_file()


def test_active_paper_sources_never_call_cpu_arm_gpu_cfr() -> None:
    """All main-reachable sections and tables reserve GPU-CFR for CUDA."""

    for source_path, source in _active_paper_sources().items():
        for prohibited_name in PROHIBITED_CPU_NAMES:
            assert prohibited_name not in source, (source_path, prohibited_name)


def test_table_generator_calls_cpu_arm_ours_cpu_and_fits_t2() -> None:
    """T2 stays transposed, keeps Ours CPU naming, and sets type at readable size."""

    generator = (FIGURES_DIR / "gen_tables.py").read_text(encoding="utf-8")
    table = (FIGURES_DIR / "TABLE_T2_matrix.tex").read_text(encoding="utf-8")
    assert '"ours_cpu": lambda g: dl.e2e_stats(g, "ours_cpu")' in generator
    assert '("Ours CPU (8 threads)", 2, "ours_cpu")' in generator
    assert '("Kim (2026)~\\\\cite{kim2026parallelizing}", 2, "noregret_cuda")' in generator
    assert '"noregret_cpu"' not in generator
    # Transposed: one row per arm, the eight games as columns, and no \resizebox
    # shrinking the type below \small.
    assert "\\resizebox" not in table
    assert "\\small" not in table and "\\footnotesize" not in table
    assert "\\begin{tabular}{l rrrrrrrr}" in table
    assert table.count(" \\\\\n") >= len(dl.GAMES)
    for prohibited_name in PROHIBITED_CPU_NAMES:
        assert prohibited_name not in generator


def test_t2_carries_no_footnote_block_and_the_caption_stays_self_contained() -> None:
    """T2 has no minipage note; the caption carries the reading keys itself."""

    table = (FIGURES_DIR / "TABLE_T2_matrix.tex").read_text(encoding="utf-8")
    assert "\\begin{minipage}" not in table
    caption = re.search(r"\\caption\{(.*?)\}\n", table, flags=re.DOTALL)
    assert caption is not None
    assert "\\cref{tab:spread}" in caption.group(1)
    assert "n/a" in caption.group(1)
    assert "bold marks" in caption.group(1)
    # Repetition counts were the worst offender in the old caption; they now live
    # in the appendix spread table instead of in any T2 caption or note.
    assert "$n=" not in table


def test_spread_table_is_generated_and_reachable_from_the_appendix() -> None:
    """T2's dispersion has a home in the appendix, so no number was dropped."""

    generator = (FIGURES_DIR / "gen_tables.py").read_text(encoding="utf-8")
    assert "table_t2b_spread()" in generator
    spread = (FIGURES_DIR / "TABLE_T2b_spread.tex").read_text(encoding="utf-8")
    assert "\\label{tab:spread}" in spread
    for arm_label in (
        "GPU-CFR graph",
        "Ours CPU (8 threads)",
        "Kim (2026)~\\\\cite{kim2026parallelizing}",
    ):
        assert arm_label in generator
    assert "Kim (2026) CPU" not in generator
    appendix = (PAPER_DIR / "sections" / "D_extra_results.tex").read_text(encoding="utf-8")
    assert "\\input{figures/TABLE_T2b_spread.tex}" in appendix


def test_every_excluded_repetition_is_disclosed_in_the_paper() -> None:
    """Dropping a measurement is only honest if the paper says so.

    The disclosure is generated from the loader's exclusion list, so this checks
    that each entry actually reaches the rendered table rather than trusting the
    generator to have been run after the list last changed.
    """

    snippet = (FIGURES_DIR / "SNIPPET_exclusions.tex").read_text(encoding="utf-8")
    appendix = (PAPER_DIR / "sections" / "D_extra_results.tex").read_text(encoding="utf-8")
    assert "\\input{figures/SNIPPET_exclusions.tex}" in appendix
    for game, backend, _variant, _rep in dl._EXCLUDED_REPS:
        assert "is excluded" in snippet, "exclusion list is non-empty but nothing is disclosed"
        assert dl.GAME_LABELS[game] in snippet, f"{game} exclusion is not disclosed"
        assert backend == "ours_cpu" and "Ours CPU" in snippet


def test_ladder_and_scaling_figures_share_one_float() -> None:
    """The ladder and scaling figures sit side by side rather than taking a
    column each. The float is sourced from 5_setup.tex so the double-column
    float can land on the suite table's page (a double float cannot enter a
    page that has already begun); it is discussed in 6_results.tex."""

    setup = (PAPER_DIR / "sections" / "5_setup.tex").read_text(encoding="utf-8")
    shared = re.search(
        r"\\begin\{figure\*?\}.*?fig2_ladder\.pdf.*?fig6_scaling\.pdf.*?\\end\{figure\*?\}",
        setup,
        flags=re.DOTALL,
    )
    assert shared is not None, "fig2 and fig6 are no longer in one float"
    # The float lives in 5_setup only; a leftover copy in 6_results would give
    # duplicate labels, which LaTeX reports as a warning rather than an error.
    assert "fig2_ladder" not in RESULTS_TEX.read_text(encoding="utf-8")
    assert shared.group(0).count("\\begin{minipage}") == 2
    for label in ("\\label{fig:ladder}", "\\label{fig:scaling}"):
        assert label in shared.group(0)


def test_runner_regenerates_active_threeway_tables() -> None:
    """The active T7/T8 inputs are traceable to the standard table runner."""

    run_all = (FIGURES_DIR / "run_all.sh").read_text(encoding="utf-8")
    generator = (FIGURES_DIR / "gen_tables_threeway.py").read_text(encoding="utf-8")
    active_sources = _active_paper_sources()

    assert "gen_tables_threeway.py" in run_all
    for table_name in ("TABLE_T7_riverthreeway.tex", "TABLE_T8_sg4threeway.tex"):
        assert any(path.name == table_name for path in active_sources)
        assert f'"{table_name}"' in generator


def test_results_use_infoset_terminology_and_correct_arm_names() -> None:
    """Results size games in Infosets (nodes only describe work) and name the arms right."""

    results = RESULTS_TEX.read_text(encoding="utf-8")
    normalized = " ".join(results.split())
    # Game size is quoted in Infosets or States (histories); "nodes" is reserved for
    # the compiled arrays, so no game may be sized as "N-node" or "N tree nodes".
    assert re.search(r"\d[\d,{}]*k?-node\b|\bmillion (tree )?nodes\b", results) is None
    assert "Infoset" in results
    required_phrases = (
        "our compiled CFR$^{+}$ implementation on CPU",
        "GPU-CFR on CUDA",
        "Kim's NoRegret CFR$^{+}$ on CUDA",
        "LiteEFG's native vanilla CFR",
        "10 independent processes",
        "six log-spaced wall-clock targets",
        "points are medians",
    )
    for phrase in required_phrases:
        assert phrase in normalized
    assert "GPU-CFR on CPU" not in normalized


def test_reader_visible_active_tables_size_games_in_infosets() -> None:
    """Every active table sizes a game in Infosets, never by a States or Nodes column.

    Scans all sections reachable from main.tex rather than one section, so that
    moving a table between sections cannot change what the contract covers. The
    suite table alone also lists States as a column; captions may quote a State
    count next to the Infoset count.
    """

    tables = {
        path: text
        for path, text in _active_paper_sources().items()
        if path.name.startswith("TABLE_")
    }
    assert tables
    infoset_tables = 0
    for path, table in sorted(tables.items()):
        assert re.search(r"& Nodes? &", table) is None, path.name
        if path.name != "TABLE_T1_suite.tex":
            assert re.search(r"& States\b|\bStates &", table) is None, path.name
        infoset_tables += int(re.search(r"\bInfosets\b", table) is not None)
    assert infoset_tables >= 3


def test_prose_never_sizes_a_game_in_nodes() -> None:
    """Game size is quoted in Infosets or States; node counts describe compiled arrays."""

    for path, text in _active_paper_sources().items():
        if path.name.startswith(("0_abstract", "TABLE_", "SNIPPET_")):
            continue
        # The 11-node toy tree of Fig. 2/3 is a diagram, not a benchmark game.
        scrubbed = text.replace("11-node example", "")
        assert re.search(r"\d[\d,{}]*k?-node\b", scrubbed) is None, path.name
        assert re.search(r"\bmillion (tree )?nodes\b|\d\s+tree nodes\b|\d}\s+tree nodes\b", scrubbed) is None, path.name


def test_t2_reports_times_only_and_marks_one_fastest_system_per_game() -> None:
    """T2 carries no derived ratio rows, and exactly one bold cell per game column.

    The ratios live in the Results prose instead. The bold mark competes systems,
    so the eager and vanilla-CFR configurations of our own engine must not carry
    it: a bold ablation row would read as a rival beating the method.
    """

    table = (FIGURES_DIR / "TABLE_T2_matrix.tex").read_text(encoding="utf-8")
    assert "Graph speedup" not in table
    assert "$\\times$" not in table, "T2 still reports a derived ratio"
    structural = ("\\toprule", "\\midrule", "\\bottomrule", "\\begin", "\\end", "\\caption")
    rows = {}
    for line in table.splitlines():
        if "&" not in line or not line.rstrip().endswith("\\\\"):
            continue
        if line.lstrip().startswith(structural):
            continue
        label, _, rest = line.partition("&")
        rows[label.strip()] = [c.strip() for c in rest.rstrip(" \\").split("&")]
    for excluded in ("\\quad eager", "\\quad vanilla CFR"):
        assert excluded in rows
        assert not any("textbf" in c or "mathbf" in c for c in rows[excluded]), excluded
    timed = {k: v for k, v in rows.items() if k not in ("Arm", "Infosets") and any(v)}
    # Five systems (GPU-CFR graph, Ours CPU, Kim A100, LiteEFG, OpenSpiel) after
    # the Kim CPU arm retired from active tables, plus eager and vanilla CFR.
    assert len(timed) == 5 + 2
    for column in range(8):
        bold = [k for k, cells in timed.items() if "textbf" in cells[column] or "mathbf" in cells[column]]
        assert len(bold) == 1, f"column {column} has bold rows {bold}"


def test_suite_table_is_merged_and_the_opcount_label_is_retired() -> None:
    """One table carries the suite and the operation counts, with no dangling label."""

    table = (FIGURES_DIR / "TABLE_T1_suite.tex").read_text(encoding="utf-8")
    for column in ("Infosets", "States", "Exec.\\ blocks", "Aten ops/iter", "Reduction"):
        assert column in table, column
    sources = _active_paper_sources()
    assert not (FIGURES_DIR / "TABLE_T3_opcount.tex").exists() or all(
        "TABLE_T3_opcount" not in text for text in sources.values()
    )
    for path, text in sources.items():
        assert "tab:opcount" not in text, path.name


def test_active_paper_carries_no_footnote() -> None:
    """Footnotes are prose the body should state directly or leave out."""

    for path, text in _active_paper_sources().items():
        assert "\\footnote{" not in text, path.name


def test_theory_propositions_are_stated_and_each_one_is_proved() -> None:
    """Every proposition in the body has a labelled proof reachable in the appendix."""

    sources = _active_paper_sources()
    body = "\n".join(
        text for path, text in sources.items() if path.name.startswith(("4b_", "F_"))
    )
    assert body, "theory sources are not reachable from main.tex"
    labels = re.findall(r"\\begin\{proposition\}.*?\\label\{(prop:[^}]+)\}", body, re.S)
    assert len(labels) >= 4, labels
    assert len(set(labels)) == len(labels), "duplicate proposition label"
    proofs = (PAPER_DIR / "sections" / "F_proofs.tex").read_text(encoding="utf-8")
    assert proofs.count("\\begin{proof}") == len(labels)
    for label in labels:
        assert f"\\ref{{{label}}}" in proofs or f"\\cref{{{label}}}" in proofs, label


def test_active_paper_avoids_defensive_hedges() -> None:
    """The body states results directly instead of pre-conceding them."""

    hedges = (
        "tested stack",
        "tested configurations",
        "remains faster on the smallest",
        "cannot amortize",
        "the same caveat",
        "we do not claim",
        "dispatch-level proxy",
        "current compiler",
    )
    for path, text in _active_paper_sources().items():
        lowered = text.lower()
        for hedge in hedges:
            assert hedge not in lowered, f"{path.name}: {hedge}"


def test_small_tree_positioning_is_stated_once_in_the_body() -> None:
    """The scale crossover is a neutral fact in Results, stated once, not conceded.

    Abstract, introduction, discussion and conclusion previously each restated
    that a single-threaded CPU library wins the smallest trees. One factual
    positioning sentence in Results carries it; the rest were repetition.

    Figure captions are exempt: naming where on its own x-axis a curve meets its
    launch floor describes the plot rather than conceding anything.

    "Crossover" is gone from the body outright. The word framed the scale story as
    a threshold we fall short of below; Results now states the positioning directly
    in terms of where each execution model is preferred.
    """

    sections = PAPER_DIR / "sections"
    body = ("0_abstract", "1_introduction", "7_discussion", "8_conclusion")
    for name in body:
        text = (sections / f"{name}.tex").read_text(encoding="utf-8")
        prose = re.sub(r"\\caption(of)?\{(?:[^{}]|\{[^{}]*\})*\}", "", text).lower()
        for phrase in ("smallest tree", "small tree", "crossover"):
            assert phrase not in prose, f"{name}: {phrase}"
    for path, text in _active_paper_sources().items():
        assert "crossover" not in text.lower(), path.name
    results = (sections / "6_results.tex").read_text(encoding="utf-8").lower()
    assert "the preferred execution model changes with game size" in results


def test_rendered_t2_and_spread_artifacts_carry_no_kim_cpu_row() -> None:
    """The generated tables the paper inputs match the cleaned generators.

    The generator contracts above cannot catch a stale artifact: the generator
    may be clean while the checked-in ``TABLE_*.tex`` still shows the retired
    Kim CPU arm. These assertions bind the rendered files themselves.
    """

    table = (FIGURES_DIR / "TABLE_T2_matrix.tex").read_text(encoding="utf-8")
    assert "\\quad CPU" not in table
    # Kim is one cited data row now: no group-header line, no indented A100 row.
    assert "\\quad A100" not in table
    assert "\\textbf{Kim (2026)}" not in table
    assert "Kim (2026)~\\cite{kim2026parallelizing}" in table
    spread = (FIGURES_DIR / "TABLE_T2b_spread.tex").read_text(encoding="utf-8")
    assert "Kim (2026) CPU" not in spread
    assert "Kim (2026)~\\cite{kim2026parallelizing}" in spread


def test_crossframework_grid_excludes_kim_cpu_and_matches_results_prose() -> None:
    """T10 is a CPU-iteration grid, so Kim's arm there is the retired CPU arm.

    The rendered artifact, the generator's backend set, and the summary sentence
    (now in the appendix's secondary-study subsection) must agree: agreement
    counts in the prose are the ones the generator's data-driven caption states,
    not stale hand-typed numbers.
    """

    import gen_tables_crossframework as t10gen

    assert "noregret" not in t10gen.BACKENDS
    assert "noregret" not in t10gen.BACKEND_LABELS
    artifact = (FIGURES_DIR / "TABLE_T10_crossframework.tex").read_text(encoding="utf-8")
    assert "Kim (2026)" not in artifact
    caption_counts = re.search(
        r"Among (\d+) two-sided comparisons with unique minima, (\d+) agree",
        artifact,
    )
    assert caption_counts is not None
    total, agree = caption_counts.groups()
    excluded = re.search(r"; (\d+) further comparisons are excluded", artifact)
    study = (PAPER_DIR / "sections" / "D_extra_results.tex").read_text(encoding="utf-8")
    assert f"the {total} comparisons" in study
    assert f"agrees in {agree}" in study or f"agree in {agree}" in study
    if excluded is not None:
        assert f"{excluded.group(1)} further comparisons are excluded" in study


def test_hunl_five_arm_data_have_ten_seeds_six_targets_and_medians() -> None:
    """The prose aggregation claim is backed by each HUNL loader cell."""

    for game in ("hunl_river", "hunl_turn"):
        for backend in HUNL_ARMS:
            raw, provenance = dl.curve_raw(game, backend)
            assert dl.is_gated(provenance)
            assert len(raw) == 60
            assert {row["seed"] for row in raw} == set(range(10))
            assert {row["target_time_sec"] for row in raw} == set(EXPECTED_TARGETS)

            aggregated, aggregate_provenance = dl.curve(game, backend)
            assert aggregate_provenance == provenance
            assert [row["target_time_sec"] for row in aggregated] == list(EXPECTED_TARGETS)
            assert [row["num_reps"] for row in aggregated] == [10] * 6


# ---------------------------------------------------------------------------
# Round-2 artifacts: same-stack ladder, profiling appendix, semantics table.
# ---------------------------------------------------------------------------

_SECTIONS = RESULTS_TEX.parent


def test_ladder_figure_is_same_stack() -> None:
    """Fig. 4 must come from the one-process, one-stack ladder campaign."""

    gen = (Path(__file__).parent / "gen_fig2_ladder.py").read_text(encoding="utf-8")
    assert "ladder_samestack" in gen
    assert "legacy_prewopt" not in gen
    loader = (Path(__file__).parent / "data_loader.py").read_text(encoding="utf-8")
    assert '"r6_samestack"' in loader.split("GATED = (")[1].split(")")[0]
    protocol = (_SECTIONS / "B_protocol.tex").read_text(encoding="utf-8")
    assert "2.8.0+cu128" not in protocol
    assert "measured in one process under this stack" in " ".join(protocol.split())


def test_profiling_appendix_is_wired() -> None:
    """The kernel-profile appendix, its tables and figure are included and referenced."""

    main = (_SECTIONS.parent / "main.tex").read_text(encoding="utf-8")
    assert "\\input{sections/G_profile}" in main
    appendix = (_SECTIONS / "G_profile.tex").read_text(encoding="utf-8")
    for needle in ("\\label{app:profile}", "TABLE_T11_profile.tex", "TABLE_T12_altexec.tex", "fig7_cpu_scaling.pdf"):
        assert needle in appendix, needle
    results = RESULTS_TEX.read_text(encoding="utf-8")
    assert "\\cref{app:profile}" in results
    for name in ("TABLE_T11_profile.tex", "TABLE_T12_altexec.tex", "fig7_cpu_scaling.pdf"):
        assert (Path(__file__).parent / name).exists(), name
    profile = (Path(__file__).parent / "TABLE_T11_profile.tex").read_text(encoding="utf-8")
    assert "HUNL turn & graph" in profile and "Nsight" in profile
    altexec = (Path(__file__).parent / "TABLE_T12_altexec.tex").read_text(encoding="utf-8")
    assert "torch.compile" in altexec and "2.5.1+cu121" in altexec


def test_semantics_table_and_claim_scoping() -> None:
    """Baseline semantics are tabulated and the overbroad claims are scoped."""

    protocol = (_SECTIONS / "B_protocol.tex").read_text(encoding="utf-8")
    assert "\\label{tab:semantics}" in protocol
    for arm in ("Kim (2026) & CFR$^{+}$ & S & L & float32", "LiteEFG & CFR & S & U & float64", "OpenSpiel & CFR & A & U & float64"):
        assert arm in protocol, arm
    setup = " ".join((_SECTIONS / "5_setup.tex").read_text(encoding="utf-8").split())
    assert "\\cref{tab:semantics}" in setup
    assert "end-to-end" not in setup
    joined = " ".join(RESULTS_TEX.read_text(encoding="utf-8").split())
    assert "identical per-iteration work" not in joined
    abstract = " ".join((_SECTIONS / "0_abstract.tex").read_text(encoding="utf-8").split())
    assert "where reductions are ordered, the optimized path reproduces the reference iterates bitwise" in abstract
    assert "graph replay adds a further" not in abstract
    correctness = (_SECTIONS / "C_correctness.tex").read_text(encoding="utf-8")
    # v4 reduction-order probes: r6_rerun_v4/probes/probe_spread_T1000_f32.jsonl (16 cells,
    # hs_dcfr excluded) and probe_order_gpu_spread.jsonl (8 Leduc float64 cells).
    assert "median of $3.5\\%$" in correctness and "median spread is $31\\%$" in correctness
    convergence = (Path(__file__).parent / "TABLE_T9_convergence.tex").read_text(encoding="utf-8")
    assert "(main)" not in convergence and "(ablation)" not in convergence


def test_compiler_figure_is_wired_and_hook_matrix_matches_rules() -> None:
    """Appendix G draws Alg. 2 (fig:compiler) and its rule/hook dots match update_rules.py."""

    import sys

    appendix = (_SECTIONS / "H_compiler.tex").read_text(encoding="utf-8")
    assert "\\input{sections/fig_compiler_passes}" in appendix
    assert appendix.count("\\cref{fig:compiler}") >= 2
    figure = (_SECTIONS / "fig_compiler_passes.tex").read_text(encoding="utf-8")
    assert "\\label{fig:compiler}" in figure and "\\begin{figure*}" in figure
    for line in range(1, 11):
        assert f"\\node[badge] at" in figure and f"{{{line}}}" in figure, line
    match = re.search(r"\\foreach \\j/\\y in \{([^}]*)\}\s*\n\s*\\fill\[orange", figure)
    assert match, "filled hook dots not found"
    rows = {"-6.35": "discount", "-8.15": "after", "-8.75": "prediction"}
    drawn = {tuple(item.split("/")) for item in match.group(1).replace(" ", "").split(",")}
    drawn = {(int(j), rows[y]) for j, y in drawn}
    root = FIGURES_DIR.parents[2] / "project_gpu_cfr"
    sys.path.insert(0, str(root))
    try:
        from gpu_cfr.solvers import update_rules as ur
    finally:
        sys.path.remove(str(root))
    rules = [ur.VanillaCFRRule, ur.CFRPlusRule, ur.PredictiveCFRPlusRule,
             ur.DiscountedCFRRule]
    expected = set()
    for j, cls in enumerate(rules):
        if cls.uses_discount:
            expected.add((j, "discount"))
        if issubclass(cls, ur.CFRPlusRule):
            expected.add((j, "after"))
        if cls.needs_prediction:
            expected.add((j, "prediction"))
    assert drawn == expected, (drawn, expected)


==> figures/test_rerun_curve_loaders.py <==
"""Regression tests for the v13 HUNL and v14 public rerun curve sources.

These two campaigns are the reruns taken after the float32 average-strategy
accumulator and the float32 evaluator were fixed. The loader must accept only
cells that prove both fixes in their own provenance, and must reject a cell
outright rather than plot a partially matching one.
"""

from __future__ import annotations

import json
from pathlib import Path

import pytest

import data_loader as dl

TARGETS = (0.1, 0.3, 1.0, 3.0, 10.0, 30.0)
V14_BACKENDS = ("ours_cuda", "ours_cpu", "noregret_cuda", "noregret_cpu", "liteefg", "openspiel")


def _write(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(
        "".join(json.dumps(row, sort_keys=True) + "\n" for row in rows),
        encoding="utf-8",
    )


def _v13_row(game: str, device: str, seed: int, index: int) -> dict:
    target = TARGETS[index]
    return {
        "ablation_id": "hunl_curve_v15_ours_30s",
        "alternating_updates": False,
        "backend": "project_gpu_cfr",
        "curve_step_batch_size": 64,
        "device": device,
        "dtype": "float32",
        "elapsed_train_sec": target,
        "environment": {
            "actual_device": device,
            "requested_device": device,
            "device_fallback": False,
            "curve_step_batch_size": 64,
            "cuda_graph_active": device == "cuda",
            "cuda_graph_enabled": True,
            "eval_dtype": "float64",
            "average_accumulator_dtype": "float64",
            "execution_mode": "stagewise",
            "scheduler_name": "stagewise",
        },
        "execution_mode": "stagewise",
        "game": game,
        "iteration": 64 * (index + 1),
        "metrics": {"exploitability": 10.0 / (index + 1), "nashconv": 20.0 / (index + 1)},
        "schema_version": "benchmark_curve_point_v1",
        "seed": seed,
        "solver": "gpu_cfr_plus",
        "status": "ok",
        "target_time_sec": target,
        "variant": "cfr_plus",
    }


def _v14_row(game: str, backend: str, seed: int, index: int) -> dict:
    source, solver, variant, device, mode, alternating = dl._V14_BACKEND_IDENTITY[backend]
    target = TARGETS[index]
    row = {
        "ablation_id": "public_curve_v16_all_30s",
        "alternating_updates": alternating,
        "backend": source,
        "curve_step_batch_size": 64,
        "device": device,
        "dtype": "float32",
        "elapsed_train_sec": target,
        "environment": {},
        "execution_mode": mode,
        "game": game,
        "iteration": 8 * (index + 1),
        "metrics": {"exploitability": 1.0 / (index + 1), "nashconv": 2.0 / (index + 1)},
        "schema_version": "benchmark_curve_point_v1",
        "seed": seed,
        "solver": solver,
        "status": "ok",
        "target_time_sec": target,
        "variant": variant,
    }
    if source == "project_gpu_cfr":
        row["environment"] = {
            "actual_device": device,
            "requested_device": device,
            "device_fallback": False,
            "curve_step_batch_size": 64,
            "cuda_graph_active": device == "cuda",
            "cuda_graph_enabled": True,
            "eval_dtype": "float64",
            "average_accumulator_dtype": "float64",
            "execution_mode": mode,
            "scheduler_name": "stagewise",
        }
    return row


def _materialise_v13(tmp_path: Path, monkeypatch: pytest.MonkeyPatch) -> Path:
    root = tmp_path / "v13"
    for game in ("hunl_river", "hunl_turn"):
        for device in ("cpu", "cuda"):
            for seed in range(10):
                _write(
                    root / f"{game}_gpu_cfr_plus_{device}_seed{seed}.jsonl",
                    [_v13_row(game, device, seed, i) for i in range(len(TARGETS))],
                )
    monkeypatch.setattr(dl, "_V13_CURVES", root)
    return root


def _materialise_v14(tmp_path: Path, monkeypatch: pytest.MonkeyPatch) -> Path:
    root = tmp_path / "v14"
    for game in sorted(dl._V14_GAMES):
        for backend in V14_BACKENDS:
            if (game, backend) in dl._V14_WITHHELD:
                continue
            for seed in range(10):
                _write(
                    root / f"{game}_{backend}_seed{seed}.jsonl",
                    [_v14_row(game, backend, seed, i) for i in range(len(TARGETS))],
                )
    monkeypatch.setattr(dl, "_V14_CURVES", root)
    return root


@pytest.mark.parametrize("game", ["hunl_river", "hunl_turn"])
@pytest.mark.parametrize("backend", ["ours_cpu", "ours_cuda"])
def test_v13_supersedes_v12_for_our_hunl_arms(
    tmp_path: Path, monkeypatch: pytest.MonkeyPatch, game: str, backend: str
) -> None:
    _materialise_v13(tmp_path, monkeypatch)

    records, provenance = dl.curve(game, backend)

    assert provenance == "curves_hunl_ours_v15_30s"
    assert [r["target_time_sec"] for r in records] == list(TARGETS)
    assert all(r["num_reps"] == 10 for r in records)


@pytest.mark.parametrize("backend", V14_BACKENDS)
def test_v14_serves_every_public_backend_on_the_same_thirty_second_range(
    tmp_path: Path, monkeypatch: pytest.MonkeyPatch, backend: str
) -> None:
    _materialise_v14(tmp_path, monkeypatch)

    for game in sorted(dl._V14_GAMES):
        records, provenance = dl.curve(game, backend)
        if (game, backend) in dl._V14_WITHHELD:
            assert (records, provenance) == ([], "withheld")
            continue
        assert provenance == "curves_public_v16_all_30s"
        assert [r["target_time_sec"] for r in records] == list(TARGETS)
        assert max(r["target_time_sec"] for r in records) == 30.0
        assert all(r["num_reps"] == 10 for r in records)


def test_v14_battleship_liteefg_is_withheld_not_missing(
    tmp_path: Path, monkeypatch: pytest.MonkeyPatch
) -> None:
    """A degenerate reader is an exclusion, not uncollected data.

    Reporting it as missing would raise the provisional watermark on a figure
    that is in fact complete.
    """

    _materialise_v14(tmp_path, monkeypatch)

    assert dl.curve("battleship", "liteefg") == ([], "withheld")
    assert dl.curve_raw("battleship", "liteefg") == ([], "withheld")
    assert dl.curve("battleship", "ours_cuda")[1] == "curves_public_v16_all_30s"
    assert dl.curve("leduc_poker", "liteefg")[1] == "curves_public_v16_all_30s"


@pytest.mark.parametrize(
    "key",
    ["eval_dtype", "average_accumulator_dtype"],
)
def test_v14_rejects_our_cells_measured_under_either_old_defect(
    tmp_path: Path, monkeypatch: pytest.MonkeyPatch, key: str
) -> None:
    """The whole reason this campaign exists must be provable per cell."""

    root = _materialise_v14(tmp_path, monkeypatch)
    path = root / "leduc_poker_ours_cuda_seed3.jsonl"
    rows = [json.loads(line) for line in path.read_text(encoding="utf-8").splitlines()]
    for row in rows:
        row["environment"][key] = "float32"
    _write(path, rows)

    assert dl.curve("leduc_poker", "ours_cuda") == ([], "missing")


@pytest.mark.parametrize("key", ["eval_dtype", "average_accumulator_dtype"])
def test_v13_rejects_our_cells_measured_under_either_old_defect(
    tmp_path: Path, monkeypatch: pytest.MonkeyPatch, key: str
) -> None:
    root = _materialise_v13(tmp_path, monkeypatch)
    path = root / "hunl_river_gpu_cfr_plus_cuda_seed2.jsonl"
    rows = [json.loads(line) for line in path.read_text(encoding="utf-8").splitlines()]
    for row in rows:
        row["environment"][key] = "float32"
    _write(path, rows)

    assert dl._load_v13_records("hunl_river", "ours_cuda") == []


def test_v14_external_backends_are_not_held_to_our_environment_keys(
    tmp_path: Path, monkeypatch: pytest.MonkeyPatch
) -> None:
    """External runners never emit our precision provenance.

    Demanding it would reject every valid baseline cell, which is how a loader
    silently turns a complete campaign into a missing one.
    """

    _materialise_v14(tmp_path, monkeypatch)

    for backend in ("noregret_cuda", "noregret_cpu", "liteefg", "openspiel"):
        records, provenance = dl.curve("leduc_poker", backend)
        assert provenance == "curves_public_v16_all_30s"
        assert records


def test_v14_pins_openspiel_as_the_only_alternating_arm(
    tmp_path: Path, monkeypatch: pytest.MonkeyPatch
) -> None:
    root = _materialise_v14(tmp_path, monkeypatch)
    path = root / "goofspiel_openspiel_seed0.jsonl"
    rows = [json.loads(line) for line in path.read_text(encoding="utf-8").splitlines()]
    assert all(row["alternating_updates"] is True for row in rows)
    for row in rows:
        row["alternating_updates"] = False
    _write(path, rows)

    assert dl.curve("goofspiel", "openspiel") == ([], "missing")


def test_v14_rejects_a_cell_missing_any_seed(
    tmp_path: Path, monkeypatch: pytest.MonkeyPatch
) -> None:
    root = _materialise_v14(tmp_path, monkeypatch)
    (root / "liars_dice_ours_cpu_seed7.jsonl").unlink()

    assert dl.curve("liars_dice", "ours_cpu") == ([], "missing")


def test_v14_rejects_a_cell_that_stops_short_of_thirty_seconds(
    tmp_path: Path, monkeypatch: pytest.MonkeyPatch
) -> None:
    """Unifying the x-axis is the point; a truncated cell must not plot."""

    root = _materialise_v14(tmp_path, monkeypatch)
    path = root / "goofspiel_ours_cuda_seed0.jsonl"
    rows = [json.loads(line) for line in path.read_text(encoding="utf-8").splitlines()]
    _write(path, rows[:-1])

    assert dl.curve("goofspiel", "ours_cuda") == ([], "missing")


def test_v14_and_v13_are_gated_provenances() -> None:
    assert dl.is_gated("curves_public_v16_all_30s")
    assert dl.is_gated("curves_hunl_ours_v15_30s")


==> figures/test_round3_tables.py <==
"""Round-3 additions are generated, wired into the appendix, and final (not provisional)."""

from __future__ import annotations

from pathlib import Path

HERE = Path(__file__).resolve().parent
SECTIONS = HERE.parent / "paper" / "sections"
MAIN = HERE.parent / "paper" / "main.tex"

TABLES = {
    "TABLE_T13_ttt.tex": ("D_extra_results.tex", "tab:ttt"),
    "TABLE_T14_lifecycle.tex": ("D_extra_results.tex", "tab:lifecycle"),
    "TABLE_T15_kernels.tex": ("G_profile.tex", "tab:kernels"),
    "TABLE_T16_rules.tex": ("H_compiler.tex", "tab:rules"),
}
GENERATORS = ("gen_tables_ttt.py", "gen_tables_lifecycle.py", "gen_tables_kernels.py", "gen_tables_rules.py")


def test_round3_tables_are_wired_and_labelled() -> None:
    for name, (section, label) in TABLES.items():
        assert (HERE / name).exists(), name
        assert f"\\input{{figures/{name}}}" in (SECTIONS / section).read_text(), (name, section)
        assert f"\\label{{{label}}}" in (HERE / name).read_text(), (name, label)


def test_round3_generators_are_in_the_runner() -> None:
    runner = (HERE / "run_all.sh").read_text()
    for gen in GENERATORS:
        assert gen in runner, gen


def test_round3_tables_are_not_provisional() -> None:
    for name in TABLES:
        assert "PROVISIONAL" not in (HERE / name).read_text(), f"{name} still awaits the final campaign"


def test_compiler_appendix_and_macros_are_wired() -> None:
    main = MAIN.read_text()
    assert "\\input{sections/H_compiler}" in main
    assert "\\input{figures/SNIPPET_ttt_macros.tex}" in main
    macros = (HERE / "SNIPPET_ttt_macros.tex").read_text()
    assert "\\tttRatioMin" in macros and "\\tttRatioMax" in macros and "--" not in macros
    body = (SECTIONS / "6_results.tex").read_text()
    assert "\\tttRatioMin--\\tttRatioMax" in body
    appendix = (SECTIONS / "H_compiler.tex").read_text()
    assert "\\label{alg:compile}" in appendix and "\\label{tab:memplan}" in appendix


def test_ttt_table_reports_only_uncensored_rows() -> None:
    """Every printed row has at least eight of ten processes reaching the threshold on both arms."""

    for line in (HERE / "TABLE_T13_ttt.tex").read_text().splitlines():
        if "10^{" not in line:
            continue
        reached = line.split("&")[-1].replace("\\\\", "").strip()
        ours, kim = (part.strip() for part in reached.split(","))
        assert int(ours.split("/")[0]) >= 8 and int(kim.split("/")[0]) >= 8, line

